A semi-analytical $x$-space solution for parton evolution -- Application to non-singlet and singlet DGLAP equation

We present a novel semi-analytical method for parton evolution. It is based on constructing a family of analytic functions spanning $x$-space which is closed under the considered evolution equation. Using these functions as a basis, the original integro-differential evolution equation transforms into a system of coupled ordinary differential equations, which can be solved numerically by restriction to a suitably chosen finite subsystem. The evolved distributions are obtained as analytic functions in $x$ with numerically obtained coefficients, providing insight into the analytic behavior of the evolved parton distributions. As a proof-of-principle, we apply our method to the leading order non-singlet and singlet DGLAP equation. Comparing our results to traditional Mellin-space methods, we find good agreement. The method is implemented in the code $\texttt{POMPOM}$ in $\texttt{Mathematica}$ as well as in $\texttt{Python}$.

==> anc/PyPOMPOM_v25Apr24.ipynb <==
{
  "cells": [
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "ukWkxgkkxJI5"
      },
      "source": [
        "\n",
        " #    **POMPOM**: **P**arton ev**O**lution  with **M**atrices - **P**olynomials, l**O**garithms, and **M**ore\n",
        "Authors:  Juliane Haug, Oliver Schüle, and Fabian Wunder\n",
        "\n",
        "Affiliation: University of Tübingen\n",
        "\n",
        "Date: 25. April 2024\n",
        "\n",
        "Reference: \"A semi-analytical x-space solution for parton evolution --- Application to non-singlet and singlet DGLAP equation\"\n",
        "\n",
        "Version: Python 3.9.13"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "HovA6U2bxJI_"
      },
      "source": [
        "$\\,$"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "d85C0hUn2fwl"
      },
      "source": [
        "# Usage of this Notebook"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "kvItPP1v3mGp"
      },
      "source": [
        "\n",
        "* This Python script provides a basic implementation of the POMPOM method applied to the DGLAP equation in leading order.\n",
        "* For details of the calculation go through the notebook step-by-step after reading section 3 of our corresponding paper.\n",
        "* Unless otherwise noted, all equation numbers refer to our corresponding paper.\n",
        "* The last section defines **GRV98_POMPOM_Evolution(N_basis_functions_plot, CutoffFct_plot)** which evolves the default initial conditions from GRV98 (Eur. Phys. J. C 5 (1998) 461 [hep-ph/9806404]) to 5 different scales and creates a plot analogous to figure 4.\n",
        "* To evolve individual PDFs, you can run all code apart from the last section (Full Example: Evolution of the GRV98 PDF-Set). The evolution is then performed using **Evolution_Complete_(Non)Singlet(mu, mu0, pdfs_at_mu0, cutofflog, cutoffxmin, cutoffxmaxfct=CutoffFct, order_alphaS=0)**, which takes and returns the pdfs as vectors of coefficients $a_{mn}$.\n",
        "*   Where possible, the naming of functions corresponds to the Mathematica implementation.\n",
        "* Note that currently, pyPOMPOM only contains functions for the POMPOM evolution of a PDF set, and the generation of a plot similar to figure 4. The Mathematica implementation contains the generation of all figures, as well as a simple evolution in Mellin-space.\n",
        "\n"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "mtgvwmX51elM"
      },
      "source": [
        "$\\,$"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "7J-piYCM2G2u"
      },
      "source": [
        "# Import Required Packages"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "QBaNHCuJxJJG"
      },
      "source": [
        "Import packages, define symbolic parameters and functions, and set memory variables"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "-oz5yz5LxJJH"
      },
      "outputs": [],
      "source": [
        " # Import basic math\n",
        "import math\n",
        "\n",
        " # import numpy, doi: 10.1038/s41586-020-2649-2\n",
        "from numpy import pi\n",
        "import numpy as np\n",
        "\n",
        " # import Sympy for symbolic calculations, https://github.com/sympy/sympy.github.com\n",
        "import sympy as sp\n",
        "from sympy.interactive import printing\n",
        "printing.init_printing(use_latex = True)\n",
        "\n",
        " # import scipy, doi: 10.1038/s41592-019-0686-2\n",
        "import scipy.integrate as integrate\n",
        "import scipy.linalg as scipylin\n",
        "import scipy.linalg.blas as blas\n",
        "from   scipy.special import zeta as zeta_numeric\n",
        "\n",
        " # import matplotlib, doi: 10.1109/MCSE.2007.55\n",
        "import matplotlib.pyplot as plt\n",
        "\n",
        " # time tracking ( to track speed, use time.time() )\n",
        "import time\n",
        "\n",
        " # definition of symbolic parameters\n",
        "x,CF,Tf,CA,Nf = sp.symbols(\"x, C_F, T_f, C_A, N_f\")\n",
        "m,n,M,N       = sp.symbols(\"m,n,M,N\", positive=True, integer=True)\n",
        "xi            = sp.Symbol( \"xi\", real = True)\n",
        "logx          = sp.Symbol( \"logx\")\n",
        "dummy         = sp.Symbol( \"x_d\")\n",
        "\n",
        " # definition of symbolic functions\n",
        "HarmonicNumber = sp.Function('H_N')\n",
        "zeta           = sp.Function('zeta')\n",
        "Matrix         = sp.Function('M')\n",
        "Matrix_11      = sp.Function('M_1_1')\n",
        "I0             = sp.Function('I_0')\n",
        "I1             = sp.Function('I_1')\n",
        "I2             = sp.Function('I_2')\n",
        "I3             = sp.Function('I_3')\n",
        "I4             = sp.Function('I_4')\n",
        "\n",
        "\n",
        " # memory to avoid multiple evaluations of time consuming functions\n",
        "memory_SplitFunMatrix         = {}\n",
        "memory_SplitFunMatrix_numeric = {}\n",
        "memory_PMatrix                = {}\n",
        "memory_PMatrix_NonSinglet     = {}\n",
        "memory_GRV98Vectors = {}\n",
        "memory_basis = {}\n",
        "\n",
        " # resets the memory variables\n",
        "def reset_memory():\n",
        "    global memory_SplitFunMatrix, memory_SplitFunMatrix_numeric,\\\n",
        "           memory_PMatrix, memory_PMatrix_NonSinglet,           \\\n",
        "           memory_GRV98Vectors, memory_basis\n",
        "    memory_SplitFunMatrix = {}\n",
        "    memory_SplitFunMatrix_numeric = {}\n",
        "    memory_PMatrix = {}\n",
        "    memory_PMatrix_NonSinglet = {}\n",
        "    memory_GRV98Vectors = {}\n",
        "    memory_basis = {}"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "uI3m0FSExJJK"
      },
      "source": [
        "$\\;\\;\\;\\;\\;\\;$"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "MhwdOz_6xJJL"
      },
      "source": [
        "# Selection of Cut-Off Function and Resulting Basis"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "_QKqLAthxJJN"
      },
      "source": [
        "The cut-off function determines which powers of $x$ and $\\log x$ are included in the basis functions. As a default, we use the following function:"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "LiQTPy1QxJJQ"
      },
      "outputs": [],
      "source": [
        " # Standard Cutoff, name will later be required as index for the memory\n",
        "def CutoffFct(i,j, return_tuple_with_cutoff_name = False):\n",
        "    if return_tuple_with_cutoff_name:\n",
        "        return i-j, \"StandardCutoff\"\n",
        "    else:\n",
        "        return i-j"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "usD1m3DVxJJS"
      },
      "source": [
        "This cut-off function is employed as follows:"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 68
        },
        "id": "SMtvID5ZxJJU",
        "outputId": "26458d59-c3c4-47e5-912e-0f6b5438a22c"
      },
      "outputs": [
        {
          "data": {
            "image/png": "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",
            "text/latex": [
              "$\\displaystyle \\left[ x, \\  x^{2}, \\  x^{3}, \\  x \\log{\\left(x \\right)}, \\  x^{2} \\log{\\left(x \\right)}, \\  \\frac{x \\log{\\left(x \\right)}^{2}}{2}\\right]$"
            ],
            "text/plain": [
              "⎡                                     2   ⎤\n",
              "⎢    2   3             2         x⋅log (x)⎥\n",
              "⎢x, x , x , x⋅log(x), x ⋅log(x), ─────────⎥\n",
              "⎣                                    2    ⎦"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        }
      ],
      "source": [
        " # Returns a list of basis functions with respect to the chosen cut-off function\n",
        "def BasisFunctions(cutofflog, cutoffnmin, cutoffnmaxfct=CutoffFct):\n",
        "    return [x**i *  (sp.log(x))**j / sp.factorial(j)\n",
        "            for  j in range(0,cutofflog + 1) for i in range(cutoffnmin, cutoffnmaxfct(cutofflog,j) + 1  )]\n",
        "\n",
        " # example\n",
        "display(BasisFunctions(3,1))"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "cUVhgg3txJJW"
      },
      "source": [
        "Thus, our cut-off function includes all basis functions $x^n \\frac{\\ln^m x}{m!}$ where $n+m \\le$  cutofflog.\n",
        "Hence, we have terms of the form\n",
        "\n",
        "$\\quad x^{(\\text{big})} \\log^{(\\text{small})}  \\, \\rightarrow$  important near $x=1$, small near $x=0$\n",
        "\n",
        "$\\quad x^{(\\text{small})} \\log^{(\\text{big})} \\, \\rightarrow$  small near $x=1$, important near $x=0$\n",
        "\n",
        "$\\quad x^{(\\text{medium})} \\log^{(\\text{medium})}$\n",
        "\n",
        "but no terms of the form\n",
        "\n",
        "$\\quad x^{(\\text{big})} \\log^{(\\text{big})} \\, \\rightarrow$ small for $0<x<1$, can be neglected for faster numerics\n"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "QuZp96nwxJJX"
      },
      "source": [
        "\n",
        "A cut-off of this form is better than a quadratic cut-off where cutofflog = cutoffx, as in the quadratic cut off many terms $x^{(\\text{big})} \\log^{(\\text{big})}$ which yield only small corrections are taken into account. The quadratic cut-off can be applied via\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 68
        },
        "id": "j1PxWXmAxJJY",
        "outputId": "8e1e2e18-66b0-4cc0-f9cf-505e9863dd60"
      },
      "outputs": [
        {
          "data": {
            "image/png": "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",
            "text/latex": [
              "$\\displaystyle \\left[ x, \\  x^{2}, \\  x^{3}, \\  x \\log{\\left(x \\right)}, \\  x^{2} \\log{\\left(x \\right)}, \\  x^{3} \\log{\\left(x \\right)}, \\  \\frac{x \\log{\\left(x \\right)}^{2}}{2}, \\  \\frac{x^{2} \\log{\\left(x \\right)}^{2}}{2}, \\  \\frac{x^{3} \\log{\\left(x \\right)}^{2}}{2}, \\  \\frac{x \\log{\\left(x \\right)}^{3}}{6}, \\  \\frac{x^{2} \\log{\\left(x \\right)}^{3}}{6}, \\  \\frac{x^{3} \\log{\\left(x \\right)}^{3}}{6}\\right]$"
            ],
            "text/plain": [
              "⎡                                                2      2    2      3    2    \n",
              "⎢    2   3             2          3         x⋅log (x)  x ⋅log (x)  x ⋅log (x) \n",
              "⎢x, x , x , x⋅log(x), x ⋅log(x), x ⋅log(x), ─────────, ──────────, ──────────,\n",
              "⎣                                               2          2           2      \n",
              "\n",
              "      3      2    3      3    3   ⎤\n",
              " x⋅log (x)  x ⋅log (x)  x ⋅log (x)⎥\n",
              " ─────────, ──────────, ──────────⎥\n",
              "     6          6           6     ⎦"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        }
      ],
      "source": [
        " # Quadratic Cutoff\n",
        "def QuadraticCutoffFct(i,j, return_tuple_with_cutoff_name = False):\n",
        "    if return_tuple_with_cutoff_name:\n",
        "        return i, \"QuadraticCutoffFct\"\n",
        "    else:\n",
        "        return i\n",
        "\n",
        " # example\n",
        "display(BasisFunctions(3,1,QuadraticCutoffFct))"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "3qtRKoxlxJJZ"
      },
      "source": [
        "For the numerical analysis in our paper, we used the refined cutoff given by eq. (4.1), which depends on two parameters controlling the relative importance of log-terms ($\\alpha$) and x-terms ($\\beta$),"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 68
        },
        "id": "20_JmiEbxJJa",
        "outputId": "9f37e18d-c219-4b1c-bd58-2f7a1c4cd3f0"
      },
      "outputs": [
        {
          "data": {
            "image/png": "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",
            "text/latex": [
              "$\\displaystyle \\left[ x, \\  x^{2}, \\  x^{3}, \\  x^{4}, \\  x^{5}, \\  x^{6}, \\  x \\log{\\left(x \\right)}, \\  x^{2} \\log{\\left(x \\right)}, \\  x^{3} \\log{\\left(x \\right)}, \\  \\frac{x \\log{\\left(x \\right)}^{2}}{2}\\right]$"
            ],
            "text/plain": [
              "⎡                                                            2   ⎤\n",
              "⎢    2   3   4   5   6             2          3         x⋅log (x)⎥\n",
              "⎢x, x , x , x , x , x , x⋅log(x), x ⋅log(x), x ⋅log(x), ─────────⎥\n",
              "⎣                                                           2    ⎦"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        }
      ],
      "source": [
        " # Refined Cutoff with two parameters\n",
        "def CutoffFctLinear(alpha, beta, i,j, return_tuple_with_cutoff_name = False):\n",
        "        if (alpha + 1)*j > i:\n",
        "            output = math.floor( (i-j)/alpha )\n",
        "        else:\n",
        "            output =  math.floor( - beta*j + (1+ beta)/(1+alpha) * i )\n",
        "        if return_tuple_with_cutoff_name:\n",
        "             return output, \"RefinedCutoff: \" + str(alpha) + \",\" + str(beta)\n",
        "        else:\n",
        "             return output\n",
        "\n",
        " # example\n",
        "display(BasisFunctions(3,1, lambda i,j: CutoffFctLinear(1, 3, i, j )))"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "XRt7eP-NxJJc"
      },
      "source": [
        "The following function returns the cutofflog which would result in a specific number of basis functions that obey a given cutoff function"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 68
        },
        "id": "BCoEquAYxJJd",
        "outputId": "4297794d-b4db-4277-e9b7-379981fe39d6"
      },
      "outputs": [
        {
          "data": {
            "image/png": "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",
            "text/latex": [
              "$\\displaystyle \\left[ \\frac{1}{x}, \\  1, \\  x, \\  x^{2}, \\  \\frac{\\log{\\left(x \\right)}}{x}, \\  \\log{\\left(x \\right)}, \\  x \\log{\\left(x \\right)}, \\  \\frac{\\log{\\left(x \\right)}^{2}}{2 x}, \\  \\frac{\\log{\\left(x \\right)}^{2}}{2}\\right]$"
            ],
            "text/plain": [
              "⎡                                          2        2   ⎤\n",
              "⎢1         2  log(x)                    log (x)  log (x)⎥\n",
              "⎢─, 1, x, x , ──────, log(x), x⋅log(x), ───────, ───────⎥\n",
              "⎣x              x                         2⋅x       2   ⎦"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        }
      ],
      "source": [
        " # Returns the best cutofflog for N_basisfunctions with respect to the chosen cutoffnmaxfct\n",
        "def CutoffLogFromTotalNumberOfBasisFunctions(N_basisfunctions, cutoffnmaxfct, cutoffnmin=-1):\n",
        "    cutofflog = -1\n",
        "    sum = 0\n",
        "    while sum < N_basisfunctions:\n",
        "        cutofflog += 1\n",
        "        sum = len(BasisFunctions(cutofflog, cutoffnmin, cutoffnmaxfct))\n",
        "    if sum > N_basisfunctions:\n",
        "        cutofflog -= 1\n",
        "    return cutofflog\n",
        "\n",
        " # example\n",
        "N_basis_functions_example = 10\n",
        "cutoffnmin_example = -1\n",
        "resulting_cutoff = CutoffLogFromTotalNumberOfBasisFunctions( N_basis_functions_example, CutoffFct, cutoffnmin_example )\n",
        "display(BasisFunctions( resulting_cutoff, cutoffnmin_example))"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "xYTMXG89xJJe"
      },
      "source": [
        "$\\;\\;\\;\\;\\;\\;$"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "iYBlMkzyxJJg"
      },
      "source": [
        "# The $\\mathcal{P}$-Matrix"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "peaFDxbdAsDU"
      },
      "source": [
        "Using ansätze in the form of eq. (3.11) for the singlet PDFs, the components of the integrated 2x2 splitting matrix on the right-hand side of eq. (2.8) take form given below.\n",
        "\\\n",
        "\\\n",
        "Note that here, the sum over coefficients $\\sum_{m=0,n=-1}^{\\infty} a_{m,n}^{(q^S/g)}\\!\\left(\\mu^2\\right)$ is to be implicitly understood as written in front of every term.\n",
        "\\\n",
        "\\\n",
        "Additionally, the components were written in terms of the master integrals\n",
        "\\\n",
        "$I_0(m,n) = x^n \\int_x^1  d \\xi\\, \\delta(1-\\xi) \\frac{\\ln ^m (x/\\xi)}{m!} ,$\n",
        "\n",
        "$I_1(m,n) = x^n \\int_x^1  d \\xi \\frac{\\xi^{-n} -1 }{1-\\xi } \\frac{\\ln ^m (x/\\xi)}{m!} ,$\n",
        "\n",
        "$I_2(m,n) = x^n \\int_x^1  d \\xi \\frac{\\ln ^m (x/\\xi)  - \\ln ^m (x)    }{m!(1-\\xi) } ,$\n",
        "\n",
        "$I_3(m,n) = x^n \\int_x^1  d \\xi \\frac{\\xi^{-n} \\ln ^m (x/\\xi) }{m!} ,$\n",
        "\n",
        "$I_4(m,n) = -x^n \\int_0^x  d \\xi \\frac{1 }{1-\\xi } \\frac{\\ln ^m (x)}{m!} = \\ln(1-x)  \\frac{\\ln ^m (x) x^n }{m!} . $\n",
        "\\\n",
        "Note that the master integrals $I_1,I_2$ and $I_3$ are given in appendix A of our paper, while the fourth master integral is newly introduced here for ease of calculation."
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "cz5GAXrBxJJh"
      },
      "outputs": [],
      "source": [
        " # The components of the integrated kernel, the master integrals I0,...I4 have not yet been inserted\n",
        "def splitFunMatrix11(M, N, m, n, CF, CA, Nf, Tf, I0, I1, I2, I3, I4):\n",
        "    return ( (3*CF*I0(M, N, m, n))/2 + CF*I1(M, N-1, m, -1 + n) + (CF*I1(M, N+1, m, 1 + n)) +\n",
        "                             CF*I2(M, N-1, m, -1 + n) + (CF*I2(M, N+1, m, 1 + n)) + CF*I4(M, N-1, m, -1 + n) + (CF*I4(M, N+1, m, 1 + n)) )\n",
        "\n",
        "def splitFunMatrix12(M, N, m, n, CF, CA, Nf, Tf, I0, I1, I2, I3, I4):\n",
        "    return 4*Nf*Tf*I3(M, N-1, m, -1 + n) - 4*Nf*Tf*I3(M, N, m, n) + (2*Nf*Tf*I3(M, N+1, m, 1 + n))\n",
        "\n",
        "def splitFunMatrix21(M, N, m, n, CF, CA, Nf, Tf, I0, I1, I2, I3, I4):\n",
        "    return CF*I3(M, N, m, n) - (2*CF*I3(M, N+1, m, 1 + n)) + (2*CF*I3(M, N+2, m, 2 + n))\n",
        "\n",
        "def splitFunMatrix22(M, N, m, n, CF, CA, Nf, Tf, I0, I1, I2, I3, I4):\n",
        "    return ( ((11*CA - 4*Nf*Tf)*I0(M, N, m, n))/6 + 2*CA*I1(M, N, m, n) + 2*CA*I2(M, N, m, n) - 2*CA*I3(M, N-1, m, -1 + n) + 2*CA*I3(M, N, m, n)\n",
        "                  - (2*CA*I3(M, N+1, m, 1 + n)) + (2*CA*I3(M, N+2, m, 2 + n)) + 2*CA*I4(M, N, m, n) )"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "SXFg5WZjxJJi"
      },
      "source": [
        "The Matrix itself is therefore of the form"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 88
        },
        "id": "hGDihzq9xJJj",
        "outputId": "c3a0c527-aaf3-4497-f0ab-09c47b4b75aa"
      },
      "outputs": [
        {
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAADhkAAAA/CAYAAABHakhOAAAACXBIWXMAAA7EAAAOxAGVKw4bAAAgAElEQVR4Ae2d+9XctPq2X1gpIIQKfjsdJKECoAMOFRA6CIu/8v2XBR3AroBDB7ArgNAB7AoIbwf7u2+PNJE9Psgn2Z65tJbHtg6PpEvSY1njx37n5cuXH93d3f2iren++n//7/89bnpyDgEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIDAcQjIVvC1SvukpcSfPkg8P06Offimcc4pBCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAALHI/CFivyoUezq44VnI0NZIv7aiHAzp6r7J6rsH9r/dTOVnlBR8Xmh7dsJSUkCAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIbEZBd2B/NrOV3b7+zkWEzQtu5Ev1L/h9p81cOffyBtldtGcj/Tv4vQhzHrzLU/pW2r71XePTTaZ5TGuf7pbbn2iz3Z23fyX+SgaDSWc5fbenl588/uqw2QvxK560GdvL/TuGW8702l+UCuPwrpzDz+0qb91/q3GkqF8K+Cac/6Lw1vxBefOfyaHP9zB8HAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIHJzDKyFB1tQGcDfIqwzjtbUT4H23vaTs7+duAzoZ3F4Z5CvMnFJ9pb0O70U7pbExouTYAvJ8qxxkr7UPtPtb+U583nfz9dcPqk48Ks0HlhVO46+rPRP6q40HjO8VxvKrsSmOeqZGhw36Q38/aTzKaVNq13U8q2zfaJrXf2oVDPgQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEI5BN4Nz9qFdNfIbQRXHTv68BfEzw7GZ/5q38/aXuqY39lsOlsfPhj03Ojcxv5uTx97qkCXWcbBtac6mcjxbhFY8RanI6Tx/L/wmklw19ATN378turgeGdyvarCvuR9q43DgIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEDkxg1JcMZVj2R6OuNii0oV7lFP4vHdjA8FMd3598L35tQDfGIO9CwIIeNpYb/Pqg8nO9Xbem+0zpv9fmOo/5sp+/wOjNXzF0uvPXDJsZtJ0rnQ0Tbfz4Wtvv2vw1RbsPFGb2/sKk+fsLjf7qY7Pd5P3W9ch7rLA2PpWhoSS0GZG+FcwRBCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQjsmsDYLxlWlbERmzYbuH2nfWogZ4PDv+TXaXymsD/6wkvRUhlsNNhlCFkVI8R5rX31ZcFwHsNs2Per/KovHGrfa8hXJdJPiP9bOLeB4b/kZ2PNZliIUt8pbvyCoA0bzfuZ/L71pmMbTf4Uzt0uNub8WlunU9w+eTaibDOudPk/7hRKwCIEOtgvIhshEFiaAP11aaL98uDdz4fQfRGgv5ZrD1iXY01OyxCgzy7DMUcKrHMoEWdPBOiz5VoD1uVYk9MyBOizy3DMkQLrHErE2RMB+uyeWoOyQAACEIAABCAAgWMQYA65r3aiPfbVHmuXhvZemzDylyRAf12S5v5l0d77byNK+JYA/fUtC44gAAEIQAACEFiOwFQjQxu0fajtY01S/NW86CrDu3iSu5eMb7T9z7KSzcZyo754qPg22LOMT8K+zUAuFsthb+JJxz6tj40Io0GhDfMeKg8bH6ZxOsTUvM/xld5GjjYGjF+DPIfVUtRPHun0R20uiw06UyNPl+uVtuge66AykIweLfsheW2MXO4+ti3Z4DWGgPuv4lf9bUw64kJgQwKV/t0w/5vJGv1wM019TRVFPxRoTXRDAchksQYB9MMaVBsy0Q8NIJwehQD6oUBLoR8KQCaLNQigH9ag2pCJfmgA4fQoBNAPR2kpygkBCEAAAhCAAAR2QID7nh00wmURmNNfMrlKH8bfVTbrtVcK/XTtLRzqh366kYa+rmqin66rPakNBCAAAQhAYBcEHkwthSbU99r8JT5/6c9f9Itf8vuzT6bi2QCw+aVDfxnPMmy8eHY6j8Z3Z7+BA3/d70OlsxHcnfb+2uJTH7c4G+RV8VrCotdTyYhGfL/L8wNtLru/8Bf9/UW/McaQj5U2zdd1fC4/Gxi+3wiTV90pPH5V0WX5IYbK3wZpbpPYDg6yTLdRp+uR57SWl5Y1ymkzPIxhm+xVTrfnc21uj7TMvyjse202ivxS+14eitPrlN5cvtRmedHQ8lcdv1GY/Wc7yfGXLd0XauMhCpa/6/mpNpfF7lP5NcfUKST8KtxGi+5rZuPy/jCURnFqLsgw35ivx0fa3+507jDnU/VH7T1uXL60TeS1vlOeLoN1gstZPP/1a1g+hz6mCqu+7Kr9c21RP5YvZEuOKs9DeaMfWtjYS3zQDx1s8M4noH7UqXMVhn5Yef4gxr1zB7ek4jB/yOjS4tTZlzOSE6WFQB9ThaEfNtYPW+kGdxXl7TkI9xct4+ZWvNQHOnWuwtAP6Af0w60og5Z6oh9aoCRe4rPq+qTk995fKHyTewsjUN7MH5K+cIuH6gOHnD/cYltRZwhAAAIQgAAE1iEQ5kN+7qH12YQSc2bl4f9e/SyOnZ9fif/Fe65ml/r5mQrH/07pWp9/cIKmU1zuew7yXEaz7eacq933vCbo/s3Ym9PAIa3aeZfrDioXaw4LtO+RRagPHGLNQeX0tTU+//hMx36O8yv5157hi21Rom8rj8PPDcxL9UA/xY4zYy+OnWNphtibTtrHVGG7nT/ddKNReQhAAAIQgMDBCTzILb8mI74Z+K82G/HFm5K4WOgbFvvZeMnGb61O6XxD3mYM5QeHKkM9xfFiob8S6HjpV/l02u0U3+XzWxlimRzZ55aV+kUhXth0mlxn40l/udHlcz2j83m8cYt+fftaWSTPXyN0XW2Ylcrtk+Ew55vy8bkNuionmZURnGVre6IttlmM0tw35dmIzV9MvGtJb9mVsaPDt3Yqn/vV19rMo2bQpjAbtX4nf9fPjGc5yXIbVRNz7b1w7mOzWsRJlvvk19p3GcfeKcwGXDactAGdb27dHp1O8XzjFsel+YzpZ2e5SudF/2+191g1TzOv1T3ItlGfx0tx4z7la37/1vZGm/VSLxuF4wYIjGGquO4fNjz/UVtN1w1ks1qwyoF+6KErPuiHHj4E9RNQ/8nWuYqLflhp/hDaoXfu4JZUPOYPHV06MGT+0MFnivcYpoqLfthQP2ylG9yv3Pbauf25v5gy0A6aRu3N/CGz7cRqtfWH0A698wfF2WTuYDzKG/2Q2U+uKVrol1lzMvcRbaw/nO7pF12fDO2AfpgxuMb05RnZ3FTSMUwVd3f64aYai8pCAAIQgAAEIFCCgJ8R6Hz2w/Mhha+95uYXj7gMXyi/83/COv5Hfn45s5//OTudu8zneOeAngOlYV1kx+umPU03O0htv9c5PWNvdutW635eH97luoP7nsq2tv6cRVFlzF5fn5XRDSUew3QP+kll8HNw32l/vtbq2M9Deq3Uz7VePBMovxJ9+9BzA3d5cUI/GcREF/hlre9PzOLmko1hqrh7nT/dXLtRYQhAAAIQgMC1EHiQWxFNRPxVOxvupMZlNjTyYuCPQc4X2v9X8T7SVrtp0bkNPf7QPk0fklUGS5bvOJ9rqwyXdG7Zue6RIrp8qfO5b668wFlzku2ydBoghbD0q4yWYaMqGy1WddDexhl32tfk6zzedNSMD0P835ym4RzPeaVGg1WUNlnyc7ldjjRfG5H54czo3DaxDb7Usbe7EfKc3gZpNmJrtpnzT9nodLyTbOdhQ9BJXz0LdfFCnsuTGr+eC6M4NrL0jbXjRB7n8BkHsW/G/QxRtaS+8bdRZK9TnVyf+DDu497IJ2O7KorSzWKg9G6zWD4bcLr9mv3DeZn70myqOvT9hDyj/rA+qcZoXxrC+glMYOr+4X5c6Zx+6e2hynOWbrBUybAeRj/c3V2dfpjaP5TOOgn94AHScAWZoh/e/om+5DUya+7gZldbM39o9P/ABf3QwmWO1wSdi37YUD9spRvC+Fv9/kL1mzy3nNCX5wydw6QtzBT9gH7w2GD94TAaYnpBJ+hc9AP6YTX9UPhaN33gHChlYaaz9cOB0FJUCEAAAhCAAARuiIDmVP7/e9CFuZfnRHZr3FN/oDyq/9xOWZz/f/D/s/HZoRjk/Q/apv4vEtPFfSp36nHW/yqq4yb/qbhSBdpwKrtS6WbP6QPDyc8jpRWVLMZeCmTe8a7H397HnspnXcgzD/P6YC31BKZb6yePodrzWKqDv2JoIz8/I/VerYLhROFr/x939LmBSaGfBCH0ldHXT6VDP4Xxlu6m8rSMCUxn66e07BxDAAIQgAAEIHDbBN4dWX3fqPqNQi+86djGW+evlYWJzf/Jz8ZpfmvKN47nTX7+8tqFgZP8HirME1Pf8PjNKa+0bzNaUtBpcVLhntT7K2Uf+VibF/feaLOhYep83rfY6K8IOm3Nyc/ltQHX5zr2TZadvxL4u8791cG7EMflsHGk96mzzOfyt4Fe5UJ838x9qeOa4ZPOXV/LveAjvwtZwa8qh46jc7zUz7Ki4WZq7Jgrz5NOG3w+UvlSY0Z5Ve2e5mW/Kc5t722q+48Suh+4DzbLmMo0d7Po7Fdp5I2PP1M5c4wu3S/dxq6TGbQ6yfIighfyY/zWeCM8Peadb+zztYULy1Gezus3H+Nuj0Dov+7Hc8b2XN1g8OiH69UPS/SP2xuc/TUuwhT90N8IM0Jz5w7OIs4HmD/MAE7S5QmgH5ZnGiTm6oetdIOLWeL+osh1brVW3KfgYkzRD6t1APTDamgRXIoA+mE10uiHE9pi17rVWnJ/gosxXUg/7I8gJYIABCAAAQhA4KYJaI7jZ0zuwzbEYrU1N5XDz5ukL7+OZfEao11bmNP8XoXu44f7nn20Q2cpFprTL3IPwtjrbKapAXsff6vpz6nASLcvAjvQT77e/qlyWMelzs/y+YMVvua2udX6dsiz7fp/pLmBmaGfTj1nketnWye8Ub9iPBfSTzfaTFQbAhCAAAQgAIEmgQdNj75zTURsyNVnzHWnOPeKc2F41CPXNxS+0amc0vcaryncD0XbaC41nItpm0ZkNiJs+lVxw48NpVzWmiylsbGjt7OTn+vlG67KtcVJwszoPcVJjQwvZMb43itu7U1vMUz+bbLM68wspH8a04Rz1/tC5gh5tfpH2Urvie+d9n1cY/TV9srfbeeFdBu0um363BsF/tgXYQ9hqof7Sy5XG1bacNeL8Z+1lV9hXjiwPBvbut3abujlPcp5QcK8f9Xesm3EWBs/Ovc4eaUNd7sE3DfcL3MMZhenpL6JfkA/LN6vELgYAfTDYiir+diYuYNzZv6wIH9ELU4A/bAgUs2HxuiHrXSDa8z9xYLtfsWi0A8LNi76YUGYiNoDAfTDgq2AflgQJqL2QGBT/bAHAJQBAhCAAAQgAIGrI+AXZPvF3TnP4qy55tb1ZZv4LE3tOZbQCn+o3EPPdBRpMO57imBeKpO9zOkZewu16EHG35r6cyGSiNkBgS31k6+zT3quq34+sM2t2bcPPTcwLPRTW5fB76AEttRPB0VGsSEAAQhAAAIQaCMwysiwTcAcvzBB/9oyfKyt18AwIy8bnPkrhJ4s2bDqwsgulaG4NpRyGt/sOM1iTvJqxpNzBC8py+WYKS8aZs6p0qy0Kr+N56p21nFOn3Hb+suMe3fxrUFjyvmnInctEHhMfavNhoB2bQv6p5Bpv+4L/mLpc22pMVlcmJgmdUepVC+PYxuzfqDtC23WK/7j5m9tbq9fFMeMHedzbXY+9hdWR/POza/KZd8/rrv5pP2iSInFEP3wljT64S2LxY9yx6vizdYPuXktXsl1BKIfluU6Ze7gEqAflm2HmrTcMYt+qGHzCfrhAsksjyn6YUvd4Mpyf7Hg/UWuLprVy8olRj8syxr9sCzPRaTljlnmDxe40Q8XSGZ5oB9m4VsnMfphMtfN9MPkEpMQAhCAAAQgAAEIdBDQnNDPRkx93mHRNTeVxfOsNuf/1f0S8Atjwp40bXLW9rv5+x61R7FnIHLz6mj0zef0Kj9jr6NxJnofbfwtqj8nMls1We4YVTyeeai3xGb6SW3R9Sys2+hO4b0fDwnVWLRvK8+jzw2MBf0UOsdedupXR5mv7AVZLMdm+ikWgD0EIAABCEAAAtdB4N0tq6HJ4M/a/NUEbznGYr3FlQwvWtrgx3L9lbdBw0HFscHQl9p3GWr15tkTaMPFiwXUnvh9QUvKcj6T5Kk+Nlb7SftBrn2VWSAsvp0vayHd7aAt5yZ6gaLNEvFMqf1gb69TXWxE9TpEqtoi+J3T6dxfLokGXr4RvpPfLAZK75u389cQdR7lN79kuFS/d7G3dh+rnv6qp/XDv7XZcNNviLSfF25sTOhx8Sj4m4X75U/apric/Nz+e3fux1uVE/2Afig1PnLG61L6ISevrcbcWN7oh7HE+uNnzR0sQtcp5g/9LJcMzRmz6IdL4uiHSyZzfLL0w1a6wRVT3txfrHt/kaOLmD8Mj7JrvL9APwy3+xYxcsYs84fLlmH+cMlkjg/6YQ699dKiH6ax3VI/TCsxqSAAAQhAAAIQgEALgbB+5+cdsp7R2GLNLZTR/6d3GRm01GwzL+57ZEihNiv1DEROXl1rlJvO6UO/ZuwtO1R3Pf620J/L4p0kLWeMsiZ5iXZT/dQsjvquDQytS5vP71VRt+jbQYceZW5gTuinqrfs6gf9NK05dqWfplWBVBCAAAQgAAEI7IHAgz0UYusy6MbGRkO+sVnMSV40wJotc0lZLswMeT8q7f3sCs0X8EkQMdkwVfXwA62+ufZN4o/aYr3cD+znr/E91n60UzrL+EybjVefjhDgdG8y4rvscYE+/pngBYNocGg5d8r73nu5NP7JZ9qvjRVfNZK6nz9XXh9p85dBndfZELER91Cnjbp4MaYyYk4q8Sgcu6/E9rCX/as2COFZuzH5ZQncNpL7cdefAWuXDP2Afli7j92NGa9z9cOYvFav+DIZoB9aOKqdfd34OgRF/fmF/OO1vCVV5eV0OXMHR07nA8wfKnzL/4wZs4o7a/4wJq/la7qKRPRDC1a189r6YSvd4Npyf3F6mCe2/GL3F+iHiHSR/a7vL9Iaqt1fa8tZg8idP6AfUsArHo8Zs4rL/KHeFswf6jxaz9APrVgO4Yl+mNVMW+qHWQUnMQQgAAEIQAACEGgQ8DMHrUYDjXjxdJE1N+Xp9QN/6cjOaw59z794DcEu6zmBkbJPkhu/kuH/UpxvnPd9oONX8v+jEbV5etPrIuJjZrGdVn0GYkxezUYK57FtO4JX92bstSCeMfYsbe/jbxH92YJtl15jxqjisiZZb8Wt9VO9NKcX4fuDHDYgb3OL9G3Jv9a5gZmhn9p6zkZ+6KdZ4Pemn2ZVhsQQgAAEIAABCGxH4MF2We8rZ01O7/dVov2VZiojpfOX3eLCclqx6iFKhccvA6Rhf8jfX4prczFdfEC+Lc7ZT3JsBFZrX53bIO6JIj3T/iJ/+cUvBZ7l5BwEmbGuvgEd41yvWjk7EvvLn9Uivvbm5GjRIMHHz+VXLRxob3+XIy4UO3yqu+AoQf5jwW+t8h8bXlRqW5iQd7tT+Vy2/2gbw+pTpRv6c6A9w3G+vyuf+1BGc2z2E/cfu+YfKn6oc0r5cvPr7fc7YeoyDrapyrq0bnB7oB+uRz+s0T/cR5ZwueN1Cf2Qm1evbnClVxpzY3miH9qJ+cu45+tMaCvPRYZeeJA7d3CuzB+ub/6wiH5Qf9vLfAz9sI1+2Eo3uLaL3l/s5DrX3oon39wxu5v5w46Yoh/6epbC1FYvtIv3qAOxq3um+6FICr8m/bCXa10X9iPqh70wRT909argj37oB7Sja11XQY+oH/aynpOlH7rA4w8BCEAAAhCAAASWIKD55qx7J6X3//CeX41xS625/aRMvXle5YeV+5yfEbBLjVBOPu2/Y2S3Szg9p+CXBMfnJrw24ucO3utKEPxz/1e5mnWRBo8j3WNkzenXuK9j7DV6Tf3UzwhNGXuWsvfxt5T+PBNTX5p1HTgLWufgSPrgTGAnTDfTT2cQ4SDoQI/JrmcsHXOpvj3m+n2kuYEZ3aJ+2ssanvk33eH0UxiL8ZnhtD7uW3cKPz8PlAT2PR+dRBt1mKWfRkkkMgQgAAEIQAACN0ngQW6tNdH5X25c4t0WAfWNd/pq3DFJvpO/vwjwL+273qTTJdaL2F6IGXQhD0+e24y+fEPbtdDd5d+bp/JzPr4BiF876I2/UOC95FRGCCHf9AuP8eZlUn0a5XM+Naf8vFBh2f6SYWXQqP1FvFqi5CTEzfnSQpKqzGFSj4qhzpsM3X/c1s36+iuWzQeDBwudyOnK7/OO/Gqyg5ytmWYtvqisbTfQd/KfqhvMAv1Q6xGV4fJR9cMa/aNOZ+JZGGdO3TVeF9MPGXll6QYXVrL2wBT94Ma4dH5BwE/a4rWmMuLX+RNtbXOYSwnjfZg/jGc2mELtFecFh9EPocxbzx3MFv3Q3sNK64dSusG1jePlXHP1x8n3F0q7h+vcuS7Ng4Pqh70wRT80O1Ryrr7la47XPdZ2R9YPLvsernWtbXRQ/bAXpuiH1l518kQ/9MAJQWK0l2tda2EPqh/2wjRLP7SCxxMCEIAABCAAAQgsRCDM5ybdjypt/O997D3/UmtuXm/wy38v5LXgqdYmMuM6+RjZLdlVXq8aAe/r3P8Tr+XMocR/ri7/BXOxnbxumgJJ2shtcKfz+L9UjLan/ziz5vSqw6L3IJLH2Iu9oX1feuy5FKXG3+JjT/3JMiddB9rxL+cbymaBR9AH54rvhOkm+ukMIRyIhV9G8Eh76+4+t1TfHnP9dlxfuy7y7ijoGNkdIu7QT/m879Q2i14/uxplin/Sbw6jn3bEM0s/TWkX0kAAAhCAAAQgcFsEHuRWVxOhXkOyXDnEg8ACBLzQ6YdtbaA4tKj+geKkRndp9r4ROd8wKd4nSdwf0oiFjgeNo1S+JypL8yuLZmAWD11O7VMmXki4l98sAwWlN6vfLL/F2RDC4f6aYe7iQIuY3XpVBjwtpXOda30rcHI7VG+U1Hnb26BaRNW8uvKz4V3VXyfKrWWy8okZrPknTl/x0Q91OuiHOo+lz7rG6xr6oSuvI+kG80c/tPdC6/ff24N6fQfnDk6t6wbzh16MqwR2jVn0Qzdu9EM7m9X0w1a6wdVU3h4L3F/U2xz9UOeRnqEfUhrJscaS2fg6P+ZFN4PzB/RDArnsIfOH8bzRDx3M0A8dYI7rjX4Y33Zb6ofxpSUFBCAAAQhAAAIQuCRgQyc/6+CvBqXO6wB+NsD+fnj/qxio49lrbpLh/508/7zX9rXOf9NW+0885ue9wiqDLB3+mPq3HSvuKNltMqKfZDWff7BsP7cw5FgXORE6wj3GVnN6xl7PKJox9ix1t+NP9ZqtP3uw7T3oCPpgbwy30k9nDuGa+lj78xcMdWz9daf9+blBHc/u25Ix6vqt+EebGxgb+skU9ufQT+PbZHP9NL7IpIAABCAAAQhAYI8E3t1joSgTBAYIxMVh38R2Ot20Ot6rtggK8+K7XfVAf7jB9Y1J5XTeXJSOQWvuK2OggQx88998m5zTPdP2XOVuLvC3xT9nofi+schxNlZs5lulkwz7uwx+Q9IvlecBfkbU/YJhSOtFkWZ9/RC4v27oP3Qc7q8aVm5mfrGvxz9nvo5yd7p/pHKdF60KlxH9UAeOfqjzyDqbOV6tV9fQD2266Gi6wfzRDy29UH3ue233SZCvJ76WDM1HPMbd34bcRf9RAvTDELWWcPRDC5TlvNAPLSxX1g+L6gYXf8QY4f4iae/AjflDwqRxiH5oAElOvQ7wbXKec5gzf0A/5JDMjDNCN15wRz8MQkY/dCM6hH4YMT5cU+YPSXujHxIY7Ydb6of2EuELAQhAAAIQgAAERhDQfO9Xbf6SYG2TCP+XEMO+aoicPWdWfn7ewP+B/67jr8J5I5vaqe9l7Zr/m598k98JspPU7YeS+UKbX9L8nfY5L2G6+nURcch5BuQIaxCbzOnFL44vxl77sKt8xWns2HO64uMvczy4bLP1p4XsyY2o+xH0wZ7Quiyb6KcIQW37RMd+EUFzHuDnR2wsl7rZfVv5XPvcwLzQT2mvWfkY/bQq4E3106o1QzgEIAABCEAAAkUJvFs0twNn5smttm/C9pP23nIW5w5c630WXdx9Y+c38bg9bNhWc/L7SFtlYKh9+sB+Gi8udn8e4lZv+ksjDBzHto/7gehZwTYk+GAg5pcqr+ufOn8BxOWoGRgqnhcV7N+6oK9wh/2jffPLiPJ+60I8f+Xx/q3vxVFl2KU4rYaIF7HLeLwfsvHNU82FOuXU3Q/6mtMPNQHBeLClvo4bGbitqj8yFsjP5bDxor9K6T7fLE+jeKuddjJt5PhU50OGMY0ky5yKD/qhjhL9UOcRzzr78gLjtTIulpyoC2Kek/WDZHXpor3oBtexk2kEEPbohxMI94dWp/b29dt/AJjVkMuZO1gG84chkm/DO/sy+uEtpJFHnUwbctAPJyAl9cNiusFFHzFGXEfuL7IYeoMAACAASURBVE7tHX+ZP0QS7Xv0w4lLTT9ozHm+UFsHaMd34Zszf0A/XGDr9ei81o3QjV1zfvRDL/pqzsz6w2nt6kzqKPohd3y4YiEu84dzK1cH6Ic6j+bZZvOHZkE4hwAEIAABCEAAAgsT8PpAbY3A8heeM3su1Xwmwdm0Ob800a75v9jJ9/J3jGynjnWN+5pE1dsvX/pQ28c6flELbD+56nWR0A96n4NQnKOsQextTs/YS8bUhLHn1EXHX854cKFCPNYcDOOtY83hLYu2o830k/qrdbifcfRzrDawP2/y87r+fSywjq23lurbY67fR5sbGBn6KXacZfbvBzGHeGZTY6VrbmT/PTyvaZydTAPruNtMP8UCsIcABCAAAQhA4DoIPLiOahSphQ3a4k3QnY6/U642znpcJHcyqREQ/5+1vSdPt4uN6OJN8hsd2wC0+baeWnqdVG/qifG0j0aHzXi18xDP/cAGAHbP5Oeb9zfan/tHFTL+x4ZjlnXhQh7O8186br6Jzze6fotgtdCvveuSltFhru8X2kdOdz7W5jReePB2DpPfnf20+7c2y3O4832l/cVDjPLzF5hs+Lm5Uzkiw9im7g+u5y8upwuofW/dk0r4ZrHtS1Jm0/YmRBtb+o12/gPDOqJyC+TnvPwWKhsYuq+5zYs55TfItFGY2Acb3mVOVV70w9s3daIfkm6X05cVZ4/6oUsXbaobjDaHadIEPkQ/nIC0zh/E023ta8lT98VT1N7fzrmDU4X2Yf7Qi/AUGFj55GjzB/RDRvvmRFEf2PX8QeVbTD+soRvMWHJ7r6EK5/7i9PXZUvcX6IecwZ8RR313d/pBxfZ84ZHKlvvAX1rTzvmD5Pneb9G5gzOWXPRDx9pL0jBdY3aN9YeuvLi/SBok51B9G/1wArXK2oNFizHzB+YPVS9TXzjU+uRpaPALAQhAAAIQgAAEliOg+ZD/e/b9nN1HYX70m459L7f0f/rOJ86/dFh3ytvrEo7j+Xp8bsL/yd/r/DftbfjX5Xplx0SSEf9PivJb/1dxfOerzc+HvNbeX6Hr+y/9qtdFAovOZ0ACX7fBEdYoYx8Ixd5mJ6aMvdP92MUzUaG/5Y49N2DR8Tc0HhTOmgNrDpViUV+I17zO/4kbGmhL/eRnJK3HLz7KIL/q+rdS3+69fivPI88N3LzoJ1OY6XLGkuL0/l+UFOEo85WkyMsf5jBt5LqlfmoUhVMIQAACEIAABI5M4J2XL196YmHjm3eOXJG1yy4+/1MefvtZ9QY27T2R/VObHwLvW6Rcu2iHlS9ufuu+jeb6FplXqZ/y/EeCbTC3St6hbjaAHGWEqvjuUzZSK9anQlm92O5F/5typeteOr8tGlN1tG70NWVU30/LGjhtohtcDuWPfggNEtpiV/qhVP8oXffS+W0x5lRH9EMKvnEc+PjFANVLC8L5nfa9xgMKLz53cNGVr+dxu9IPDaSrnZaue+n8VgPXI1h1RD8M80E/9DDqCwpjqMjcsvR4LZ1f5FyYKfohgk/2agM/YPd54uUHYvxQgdc4/DDfxcuBkrh3Cmf+kAIpcCzmRedOpfMrgPAiC9UR/XBBpZqnH04/7LG/hjIxf2jpY1O9CjOdrR+m1pN0EIAABCAAAQhA4BoIaO7m/0o/1H7xZxaWkC0ZXgf5b1pG+XkO6PUOf8XJhpedTuFXvy6iOhZbh1gjL8mcPacP5SpyX9fZ2UYGqMxXPfaMQ3UsPv5CX+A/zZH9cUr0W2CtOqKfpnSOnjRiOlv3ScasuYGLJxnopxOHIs/zinexuUpo36L5OU+7UM8i8xHlNVs/nUrNLwQgAAEIQAACt0xAcwrPz79495YhjKy7H/j+fWQaovcTsFGbt6IuTKh9c1kZjBbNfDgzv9ln7hcRh3Opx/AX8oq3Q70Im52Vrnvp/LYA6zfVuR/PcZvoBhcY/XDRbHvss6X6R+m6l84vbexSTNEPKfXkOOgevwn1Ox0/8aZj83qTROs63GLu4LJs2We7WJTyL1330vmV4pjmg35IaSTH6IcExvTDUtc5l7D0eC2dX2yFkkzRD5F6spdu+EObjY+rTUHxHswvU+o1MAximD8kPAsdlh6vpfMrhLGWDfqhhuN0clD9sMf+WvJaV7r+pfOLPbUk0yX0Qyw3ewhAAAIQgAAEIHBTBHRP8VAV9tb7AsQpUJaSLTmeW/r/k7SMfrm6/X/UNuRuYV2k5Lx/jbyWmNO7P3g7hFtqfLRVdinZC4w9F2+L8bdGH21DvUe/0nUvnd8WzNFPC1JHPxX/XzGn9UpdP0vri9L5RdaleDq/JfRTLDd7CEAAAhCAAARunMCDG69/dvV1U9N825kNwf6S/+Jvb8su1MEjil1xIz/l6Tf7fxrQfa7zR0uWQ7L8RhD3DS9i+y0kXiD7W/usLyYq3vfa/BU4p00XxSVmeac8Hkrq38tL3r/E0nUvnd8WLaA6uv+7784ylFX64rrBvJQv+iHpOOKxS/1Qon+Urnvp/JJmrg4LMUU/NMHXz1/r1GPO+7NT2wzqU8UpOndw4ZTnLvXDGdyKB6XrXjq/FdF1ilYd0Q+ddKoA9EM/n8FQ9bEic8vS47V0finogkzRDyn4jmO1h+9jPg7B3+jcawq9hoYKZ/7QwXMNb/EuOncqnd8azIZkqo7ohyFIChen3euHvfZXlYv5Q0YfGxOlINNF9MOYuhEXAhCAAAQgAAEIXBkBz6fuNX+7X6FeS8r2Mx9fq5zxWYcPdP40p9yKc9XrIqpfsXWINfKSzEXm9JJT5L5uwXGy5PhoFmtJ2ZPHnguldik6/pRfsfHQhL71eem6l85vC76qI/ppefDop+WZzpKofr769bO0viidX9oAJXg6P+WziH5Ky84xBCAAAQhAAAK3TQAjwwntr0mZvy7jT2g/nZCcJBsSUNvZWLRpMLpYiSTfhoF+K8gc50W5n7TFhwTnyBpK+1xlzjKAHBJ0wPDSdS+d3xZN4q9wDRrEbFGwnDzRDxeUbqHPXlQ6eJSue+n8uuq9pj/6oYeu9M97PcE5QSXnDi7PLfTZLu6l6146v656r+mPfuihi37ogbO/oNLjtXR+WxBHP2RQn3Efw/whg+9CUUqP19L5LYRplBj0Qwaug+iHW+ivfa1Vuv6l8+ur+1phh9YPa0FBLgQgAAEIQAACEBhB4Jni5nwNcITIc9TFZOt+xy8Dn/NC8GteFyk5718jr1ud0y82Ps4j7u3BYrIXGHsuVcnxt0YffUt230el6146vy3oo5+Wp45+Wp7pESSW1hel89uiDW5VP23BmjwhAAEIQAACN0HgnZcvX/qLa37L+Ts3UeOZlRQnv/XBk7JPdbzG29tmlpDk10Ag9LNPtL9VA8BraMabqoP66gtV+GftV/8C502Bbaks+qEFCl67JoB+KNM86IYynMllWQLoh2V5dklDP3SRwX/PBNAPZVoH/VCGM7ksSwD9sCzPLmnohy4y+O+ZAPphz61D2SAAAQhAAAIQ2DsBzaV+URn9HMzn2l7pfI4BX626a8quZTTyROXysz88kzGS25rR1SY398zBmuNjTdlz+wHjby5B0pcmgH66jbmB+xX6qfToIr+5BG5RP81lRnoIQAACEIAABLoJaG7xj0K/wMiwm9FFSLiJ+Er76ktd4fxOe4xqLmjhAQEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCCwZwJ65uUble9vl1HHi74IeU3Ze2ZK2SCQQ2DN8bGm7Jy6EQcCEDg2gTV1yJqyj02d0kMAAhCAAAQgAAEIQGBbApqrY2Q4pgkELH7B8KsknY0NbXTIFw0TKBxCAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgMC+CUQjwwf7LuauSvdapXmozfuzE8jqq4ZnDw4gAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACByGAkWFmQ8mY8L3MqESDAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAARGEJDtzieK/of2f41IRtQNCKiNXmj7tmTW9I882lPbBiPDPL7EggAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEViAgw6jnEvuX9mcDQx0/lN9n2r7U8dNmtkPhaXzFfaHzD7S90XYfwl5p/7W2VwqPfiGozE75vtbWVrePVIKvtHnv+n8fS6Rj+30Tzn/Q+aCxn+KYr+X9qs11/Zc2y/kxnJt1lafi/qzjXuc8tX2n7cu2iPK3fIc5XzO3TMc/t6/Os53SXfQPJ5b/E+3chjZQ/UrnrSzk/53CLcMcXY4/tO90Cq9YKIL3s/l3ZrRCgBm4vtpa26YrywddAfhDAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQWJOAjKFs4Pax9p/GfHRs4zEbeNk5vOaGwmNkxbMMG5hdGKAp7Bf5P9PexnfFnfK14aPreeEU9qs2h9kg0AaFqZGhw36Q38/a5xrtfaz4TxXf8u60t8HdJ9qfDdGCXxXuOBnuJ6X5RtsFP/m5XGZe1aEtTob8KorSuv1r/SOmVZi/fOl2tLMR6YVTuPvAI23mdq7vRcTEQ/GW5p9IL3LY2TZdub/bFYA/BCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAgZUJ2IjOhoBnJyMvG4/5q3StRnRD4RakOP663U/abFzX9nU+5+kv+RV3Ko8N31rrlhTmsY6/0PZQ8W0UmLr35TeUvoqveP6q4C/apwaENjr0Vw1T5y8OZsl0Islz+o+0txHgmu6ifzQy85cgbXR5YbAZyubyeYvGiDrMcovwz8pp4UhT2ubBwmVAHAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAIFcAjZUy/rCXK5AybNhnQ0MP9VxalyXirBB3VjDszT9pGOVxwZvNog7f52wQ9C9y67N8fy1wKH4HWIqg8BmWhs5vmoksGFntpFhSFsZGuq4zYizIX7yaU7/+EPS3eZN95n5aXNfuPjiYjNy43wWf+Vpw1AbQL7W9rs2M7f7QGHul/6Spfumv+Dprz66Dp2uR95jhbWNn1Ft825nzgRAAAIQgAAEIACBgxPQZKltonjwWh23+LTH/tqONtlfm1CifgL02X4+W4XSLluRJ98pBOivU6iRBgIQgAAEIAABCPQTYI7Vz6d0KO1RmnhefrRLHqdSsWiPUqTz86FN8lmViEl7lKA8Pg/aZTwzUmxHgP66Hfu+nGmXPjqE7Y0A/XVvLXIqD+2yz3ahVO0E6K/tXLb2pV22boF6/ntrj1CeLiPAeuHHnfnrd39Jfqfxm8JsVNcZPi67UbGfK19/pbHTKdxGiL+FCDaO+5f8/GXGu0ZYiHLaKcxfPfzJWwzQcc1wUOd+xtqGjrUvGbbEu5AVZSZ7l9FfRVzFhbJ29o8Q/jqWPZxXZdGxjfp+1b76wqH2vUZ8aQVCmtH8owylN187t4P74jP5fetNxzaadBv53MafNnT9WlunU7w+eTakbHtuflTbvNuZOwEQgAAEIAABCEDgwAQ0UfKbHS4+eX3gKl1D0X1z43bB7YAAY2QHjUARphBAj0yhtmIadMmKcBG9FgH0yFpkkQsBCEAAAhCAwE0S4J5gl83OnHdnzcI42VmDnIrDONlRszBGdtQYb4vCGHnLYhdHjJNdNAOFGEcAPTKO1+qx0SOrIyaD5QmgR5ZnOksiemQWPhJvQwA9sg33zlzRI51otgzY2zixcdSbFYBUBmZz5Kr/fqPtuzkymmklz4aCOYaN5/IrjY3sbIxmYzW7c9jptPZrY7UftNlAMBqm1SLoxOnvFD5kdJcjy2VrM3BzFq1O+VZ9UPtPtL3weWvEk+dQ/0hZuD7RoNB1NwMbWKZxTlKHf89pJGMM/yj5kQ5+1Oby2Ng1/ZKky5Z+RfKx42jrc0Py2sbQqLZ50Jc7YRCAAAQgAAEI3A4BTVw8WfEnmf0mCU8oovvFkxptnqB9qf3Yz0RHOee9ZHjS5U8yW2acFPpNGG8U1vapZgXlO8nw5Pt97Vvf8CF/19OflXY57Py56d7JusJtHOeJudm4rD8MpVGcmgsyzDfm+1R+tcm5zh3mfDyhdF6/a+v7TLuCj+FUt+pNINo/15ZOlItXQPm738W+/EzHnljnfGa8yDhR+TYdI24QlYFxYhADTpw8Vv2WGY/nVHcOpCS4i0AfU4WhR7rANfzFalU94uyUB9fbBvexp2I46Xo0Np9biZ/DU3F2o0dupV2oJwQgAAEIQOCaCeTMP9rqr3SsL7SBCX7iwzpcD5+hoD3Nefc+RsxSZVz1/lnyuXce6rQbhKtddnNvqLJMWhtQupu4lqiem6xTB/3g69FN/qfDGMlXTGK16nUk9EWuJflN0hlTbcX/OZ10pgX0MUWP5DNFjxznWtvX5/NbnJgpgT6m6JGUVP8xemT/ekRtNOm+r7/lbzs0hyl6JL+PoEf2r0fyW3NczD2Nk1Byr3et9fzdn310xMJGbq3PEIcx4uR+zrTVKY7vOaPhX2uc4OlnsG1o5mvDIx/3RQ5hjxUv5eJ8nsvPaxJ+TjoNS8U5/JXCW+sVInrtq/YVw1RAcpwjq824LRHReujnLj+MddD+tc6ftsY8fXGxq65O4uc343PJfu76A22uu7/uF/1dX38tcIybyr/KQ3lXbay9y/NDzFjn1TPi2qfPkJtzfK45Rq3te+Q57b3C2xiNapt3Xr58aWE2HninljsnEIAABCAAAQjcDAHNA/xHqd804Tci2KDwPMnQsf+4in+i+m0ccbIl73lOsjxJ8qTQf+g7j9lOch5KyH+075ponvNQHE9QXT8bl7UaJDqywlxO86lY6DxnUu2krU7pPUn1HOxnHdvY8cLJ3zc1V2m0pLq5zc83BheVX9lD+fsG7Tvtz31Ox77xqh4Y0HFr+8q/+DhRnpuOETeFysA4MYjEiYn1zL+1+ebLiwdup/fkf9adOseNIDCWqeKjRzL5itXiesRZhzbjepvZDm3RxHDS9ahNFn5VnxzFU/w31SO0GQQgAAEIQAACxycwdT6ndKwvsA5XZABsPec90hhxg6i8i98/SyZr1UV6+/RM1Eab3hsq/1H3srGmSndz1xLVeZN1ajNX3jf7n47qzhiJA29gL1aLX0dC/+NaMsC+L1jtwv85fYAmhI1lih7Jh4we2efzE2P7fH6L327MsUzRI/l9BT2yWz0y6b4vv+VvL6b6+iim6JH8PoIe2aceyW/B6TG3Hiex5KEP+hnl83OdMcx7+fv5XYf7a28Xritc/l5XutO+61ldr7X5Wd4Lgz/5+b7Sz/r6mdJ/dL6IzZXkeB3hc23ROR+/bMvPMf+m8LNhoI5d55rhmc5dJ+tDP3tdC5PfnfzS9cPWuoV4/2hvQ8S+56dzZcXnq1s/NKM8vMZmI7iqHbR3nf+r/Xsui52OXZ7/0/6+8kh+5Gdmff3DzwRXeWvvMrsf+blgG3VGQ7//6dzPZaeGffLqdoo7mn+bNMlx3fzcdJW39lUZta/6u/Zuzz+1f0fbE229ZVR4U953zlf+NmStpdd5b9s4nZ3iWeYX71Zn/EAAAhCAAAQgcJMENCHwJ6A9cfPEypOXb7XVJmc6j5PVakK6MKiYV9wvId6Twmqy1CdM9XJ9qkmr9q03HUl6GxFVTulaDdBi+NBe6X3D4fJZjt9+4nK0OU/sl+TSlsdWfq6/22kr57xrNzJi7Rst865uKNOCKWzLcRL7QNynRZt6nDVGLFx1v+pxovp9pM0356Oc0lQ3u9q7H/0wKvEVR57K00gmMJ2tR+aUV0W+dT3iZsvSJeKMHjGtdjeqH7WLuD7fGWNzLM/ZeuT66FMjCEAAAhCAAARGEhg1/9A8h/WF09oL63AjO9qM6IvMeUvN0TceI8Yc19/ifgb6c1Lunc8odnswe5zMGCOGwrVkx//nuIHcvtq5n9zqfzqzx4g5znC3PkaMjmvJjA6kMcz/OTP4tSWdwBQ90gay3S/OQ+O+PdZ4X/SImPmaro3/hcf3n84UBZnO1iNTyxoqz3yE+UjVFWb0o1F9qHPQXVnADJ4mMZYpeiS//8R5SNznp+yPyXykn88eQrceJxUD6QYbVfk5o6XdFxLo+aDXeWpOfjb0+kP7CwPDENFfwYvP8voe04Zus53kOE9/HKXaJNDjxK725cGQ32+noNqvn3d1WdrCHNHPff+u9H4mvLVu8jfrh9qGnokelCUZdpbX+8XIKtbbn0c6fPP2tDryeWsfUHk7+0eoS5q34/q5b/83Fw0Mq7YLcqrM4o/8HC+2QfS+k18X407+bbLkV7HW3uWKzl829DPs0UVjVp+fn28eIa9ax1R8GxQ23ai2ebeZmnMIQAACEIAABG6KwH9UW0+kht7MYMMrT5BbJ5s7I5Z+2rqvaHFC5jqdjQibCVRnLzT/qC3Gb0YZe+63TnhSHiek58lgFKQ8nVfX5D9GO+xe9fPXMN1OvkHZwpmv3/jRzN/t4puF5k3KtY2T3DHiton9/lrHiftAsx+43rhpBIrxXEiPzCnvresR95BcXYIe6R5PY/tRt6TrCpk6NkfxXEiPXBd5agMBCEAAAhCAwFgCo+YfEs76gt4WKw6sw43taRPjLzjnLTJHv8Ix4pbj3nli/y2VbKFxMnWMuJpcS07/Fww1uTl5/b70dcTluun/dBYaI+Y41d36GDE3riVTew/pdkEAPbKLZkCPnJphzpxtFw25w0IUYbqQHplTVuYjzEfi8Jvaj8b2oZjfte+n8jSXUUzRI7voSsxHdtEM3YXYwThJC+evztWe3/S5Nj9v+7W26ljnNg6sXEb4vSL+n7ZPFddfu/OX6V54k9/32rca2cnfxlp+njTG7V2bUtxJTvL9jHJ8nthlc753zlc7P7tdfZnOftEpzGWx8V9r2eVv47jUoE2nJ6e0/sqd87NxqZ3ln3mevGq/nbJqsU7raPGjNucgyY7t5/+HbOzpOrqN32h7dI54OvC526vLtfUPl93Gep9Lrq8Rdr9703lVHu0dx3X2c/CRtU7PzuV5rrCKvX1Dmin8L2RJnP2abJp+bkuXz2VNv06ZK8/t+bm2R5LRbHuvcTbzl1e7e9DujS8EIAABCEAAAtdOQJMIT5Q8+fPEuW9SZhSezNnQbtdO9fAEz5PnHGfDSt8geDL5WVsChXlyZnmeuHpxI31rhE4nOd90mLc/U27ZvkFIJ4QW6gndKx9csXPdzd0Gh6WdJ+O+Uerq927ryinOVY0T1WfMGDEDxsmpK/C7TwLokY3aZaQuQY90t1P29ahbBCEJgSk8t9QjSdE5hAAEIAABCEDgoASy5x+sL7C+sGEf33LOe7NjxO3NvfOGvX581oyT8cxmpzjIGHE9+U/n9D8Z/+fM7vXjBRxknDBGxjftLabgWrtRq6NHNgJPtmsQQI+sQTVDJnokA9JwlOz1kWFRxAgEpjBFj2zUfdAjG4Gflu2W4yQtsZ/X9Ic7zs/Uqh+5bOfzNLKPh8JDHD8revFBEIe1Ocn0s9WW/W0M1/H7On4az5faS66fob14jjbkfc6/mZ/CP236Jef+Sl76Zb9zkNLZAK1phHYObznolBXjSmb1zK32bquaC35uv4s2bIlvI8ILGYnAtv5hRjVOkuH29nPYldP5RZwY5r3CzeM97VMjw6E0rfw7ZPna5e3sFK/Wl3Tuel/IHCGvxiBmpPSdbRPjNPcYGTaJcA4BCEAAAhC4AQKaNNh4zm878IQs5+0EnrzEt1bsmVB8o+yYMnoiXU2iWhJ9Ij7+XLgNAe1qk7yT16xfT3j9ZhS/ASO9SYh/yI0SLhl+C4dvbjyp/0KbjSN9Y/S3NrP5RXFcH8f5XJudj/1mkNF1y82vyuXyx/m5TGm9L2Ot4KNyX0zEQzZmcafw6gZK+2scJ1PGiLFczThxZfbm1NeKjd3cvPbGqKM86JEOMAW8p+gS9EijYTQes65HjWStp7ljW/H2MAdorcNcz4k8N9Mjc+tLeghAAAIQgAAEtieQO/9QPNYX3jbX1dwXqF2Pci+/2Zz3xseIe/1N3zuXHCOGnZuf47Y4xkkLlAJeRxsjRnLY/3QYIxc9mv89T0is/5Z0i46RJQu2lKzcsaR4s9dhc/Naqm4ry+FauzLgHvFHu96iRxZ8pgM90jMyRgSJY9b/eYp3jes/JoUeGdFf2qLm9qG2tG1+uWNb8a52PjKRKfORtg5Vxu+m9UjJMevmzM2vo+k3GydpeVQHf7zDH07x1+/6jM3SZIseK18/W+2vJp7nAS6Pzq1bXa6PtC19Ty3RizqXdalnvnNkeS6fbcSZ1NRtXT3LLr9H2s7MkzjnQ3PXtkr/kFz/77NIuy4py5WfKW9027x7Js4BBCAAAQhAAAK3RCBO5rImkZqg3Gsb8+aKrVg+U8Z+WKnXqS6e8L8OkaobkeB3Tqdzv5EiGsD5ZvdOfrMYKL0noeevIeo8ym++ocNv0ZjiPpZMv43CRpP/1mYjya+CnyffNia0waQ/h21/5+s+4E96T3E5+Zl1m3M7dYW1xV/VTyyqG0BlkrbFNY6TrDFi2GJyp+5FawAAGpZJREFUreNk1b40UXjOWFpq7ObktZuxOcATPTIAaMXgLF2CHhnfAh3XoxxBOWN7KT3i8uTkt7kuyeC5Kz2S09DEgQAEIAABCEBg3wQ65h+sL7AON3cdbs78e1dz3hsaI1ZWt37vnNNv93KfyjjZ5vK66zFiJNJZ1/SfTs6Y7FrLYYxsM0ac667HSYExsh357pxzxtJS17ecvLrGbXcNtglBj2zD3bmiR7Zj35VzzthGj1zSQ49cMinlgx5ZgXTH+khuTuiRFlIZTNEjLdwKed26Hik5Zt2kOfl13UfsZpxoTPt/lS+17/p4yKrdV/n6Qx7+qt3Z4EzH/qCL+T5O/VctyAThKps/euI29jPfs4w0c2UpnuevP03Jz2m0mffP2r73+VC1FWet/mED0qnPbjeLvaQsy54kT/WZ1DbvNmvDOQQgAAEIQAACN0Hgk1DLnK8YHgmIbyreZBQ4feNEnJTayKxymlhVNyfJhDGNH6NN2be9mceGhtXbTSxQedb+tM7NpJHONwn+GmL6+Wu/5cPO/uebH53bf/TN2Jj8nGmLczt13bC2RF/dy4aWvlFJmV3jOMkdIwae9vurGCer96IJGYwZS3PH7pi8JlRliyTokS2on/LM1SXokfFt1HY96pUyZmzP1SMuyJj8egteJnCI5970SBkq5AIBCEAAAhCAwJoE2uYfq6wvaF42ej1nwYrn3hM4y6u7LxgzJ1bcWetwY/LqaN+9zXlvZYy4OXLHCWPkbedlrfrE4lbGyd7HiFvjKv7T4VryVsmMPRK7LedbLu7ex8lqY2RsW5WIP2YsKe7Wc8ASSMbkwZx0DK1l46JHluU5Sxp6ZBY+9MgsfLMSo0dm4etM3Hbf1xk5BqBHIonW/RBT9EgrtiKeN6tHSo5Zt+SY/DpaflfjRPVJPxbRUWS8WwjYWNRGeEvwy5X1o9orvQ9uKdayXmv0D8mMH42ZXdglZbkwM+RNapsHswkgAAIQgAAEIACBIxKoDM408YiGQ711UDwbpt2nkXTuhx88EfXbZn7UFsN9Y2g/p3ms/WindDY+s/x44/KBjl/J/48BYa5XLEdf1KeSVU0ILVOb46YGb8/lVxmbaV8Z7Cn8/AVCR57oLjhKjj9F7bdFmKUn2v5D7pW2se53lfVem/m7zL5RSN2TcNKcCD+V/xDXVE48zs2vq4/Z32XtdaE+/1GkwbiJIH8OPbtOiuuvOfqNKM1Pre92nKisa48R47yacRLa2Dql6WIbN8eL41k3NPtEM/0S57ljaYmxm5tX17it6rsjnrl6xGN81fYPTG5Fj7gf3Nz1tkS/7+lH1djr+ckd20voERcjN79NdUkmzyw90sOeIAhAAAIQgAAEIHAm0DP/iPeevfOjKEhy2taPYnC1dxwd/Ff7D7Vlr4HUhISTIOsznfqtwF4nynG59wSWdTXrCwmY3DnxEnPw3Ly6+lf2nFftv+r9c5C/yr1z0jbVYejXS46Rr0MecQ35C+Vx38y3cZ47Thgjb8Htfa161TFiDEccJyrz2mvVW40RN0nbNfmI/+kUuZaoL3h+ctj/c9zgqQv1mX0tmTFGXJybu5aU6EdpO488zh1Le5gDnqu2E6ZZc9ISZVUevp4fak6qMk+91rof3KIeWX3Odh5g4w+Oqkf2wDRXj6xeVvRIZ8ffat6++Jw9tPFqzxf09KFOuEnA4fTI2jzNJpMpemTmOnLSD838tbal15KvRo8krEqOWWebm5/HQ5vbzTiJhVM/G1qDjVHZBwJiln5kYxaXXFlbtdNW+c6CWjjxVEYPCpeT7CAAAQhAAAIQ2AeBNyqG/+wbdJpk+G3rvoGoPbAk/1+1PZH/M+0vDHTk93pQeHcE/0nrxf3qTxjtX+jcf0y+151kVohvRiqDSOXl+qZfeIwLR0u8aePipkf5uZ6W/ZH2/oOgbQFM3v1OaaPsqrxBZprIxos2morxYpgfImv+2RXDOveJnK78PlfitvyizKw/NEI+uYsSUXb2XvJt4PlIe/Npuj2Pk9JjxGwOO07Uvhc6yhWSv8e7vyS62M215Y5xyjuOya6xtNjYzchraNxWVZOcvfDM1SOrllc80CP5nR490sFqoB91pDp5Z4ztxfSIc8zIb3NdMoJnlh7pbQACIQABCEAAAhCAgAgMzD9mry+0QP5afg+1eS2ptmbXErfTS+X22l5c+7K8Eu6w9wURjri5DnZHuJfPnvOqXqvdPx91jJya+e6blI2O/dCq174nvWAvyOzbMUb66LSEqU2GxuTQfWrWOEn7QVoM+S+yxig5q64xpWUOx4tcSySr9Fp1qTFiTLFvBWTVNf9w/+kUHCPmddj/c86N/PbgqGPENSg1ThYfI6G/rtaP3jbv+KOMsbTYOmxGXkPXtnMFd8I091qLHjm3XO2g9LXWmR9Zj6x2X1NrlQknGWN7r3pkD0xz9ciqZVUbMmfP7/vokRZWA32oJUXd64h6RGXeclymANEjM9aRU5BqUz/H+ST1W+n4sHok8ig5Zp1nRn5D9xGbjhOV/3+RHXsIQGA9Ahpr7wxJfzAUgXAIQAACEIAABK6SgI3a/LU+G9d0vZkkVvwDxUmN7qK/917k7DK+6/JP03cdv2oEvK9zP5A15AYf2lJdfJPbNIA0A7N46Ay0T5m4jvfym/zAVpDph45+83GL8x8DDv9Km2+Q57jqZrBFgOXX2lF1sp/r7AdjXO8pBo5d+fnBimqhqEOu881pUxdtFadyuYyPtT9/rU7HfjjvTnv3gT2Pk9XGSKj/tY8TV3NvrmssrTF2u/IaGrd7Y4YeObXI1OvtVD3iXLneLjgadM0Zuh7l5tY1ttfQIy5TV36b6pKRPDfXI7mNSzwIQAACEIAABPZLIGP+sdT6QgVB+Xl+94M2P9hWrWNUARN+JMvrXX5JlOdwY9zgPYGFSe61ry90zYnXmIN35TU0/958zhv6V4k1uKoPK7/FxkgYFM8l8ydt8f7ba7n2e6LNY6jLDY4Ty1Bi1qoFQSzcbu6vrFULgp2YrLFWHWUvOU6mrjHtdowE/mZ0bf/pcC2pRsBd3/+eexojLstux0nQ2yXGyKnV9vXbNZasN5b+L7Yrr6E54L6Ina7x7s+bOfVZMzvqnHTqtda80SOb9brejLvGNnqkGxv3tt1sckLQIzmUVo6TcS0aUwL0iGiNZIoeGdPDOuKKua9V6XOVHTFr3sxHup+tWOPab/hdOmLoPmLTcaL+NWj4VOtZnEAAAqsReHc1yQiGAAQgAAEIQGDPBPwghJ1vHDqdJu6O11xsSuP7RueX6BFu3uOpH3aa5CTHDzf9kSR2OWOZE++Lw8pY8MK37uEyxwdCYojTPdPmh0Nqf/7Iry1+THen+L65ynGdBpmS4fK4DH447MyzKTQzr4vyhnR+IKEp+0v5mbXfvOtwf9Wwcpl5OW5bfrFf/XiSdue3vTbdI3mMXXRoyph8rvr5AR7/kfxVQ4jLHv/kin0u1qcR9XQqGcXHifJcc4y4YhftKr9DjJNTq+znV22VqyMumIe0a4zdtrxiP+8bt/sBeyoJeuTEYdL1doYeca7WB+6bfe6inykyeqRBTO2Qcz26C/qgkfri9IJ5SLeGHnHmbfltqktyeSbkNtUjSTk4hAAEIAABCEDgoAQy5x9LrS9EStGwyfPrD6Jn4X3OPYGLdDFnlN8h7gt2OAe/YKky5sy/N53zXskY8Rrq7+7QI13OOLloV+XBGGGtOnY1j/Gl16qj7MWuJRrna65VLzpGXHmVN3e99hr/07ngKR5cS+KoqO/3MEZcoqu+ltSRb382Qj+0jSXrljXWYdvyyhm32wOtl4A5aZ3HqDP1zanXWueDHhlFe15k9Mg8fgOp0SMDgPqC0SMXz0r14VolTG3wRIKHnlG6Q4/k489lmkhEjyQwphyG/um+3HzuckjcVc9HMsdt27x+rXsIt0dbfjn3EZuOk6GORDgEIFCOwINyWZETBCAAAQhAAAJ7IaCbGxuV+ettfgOzv9L3fVo2nftGw3+gvnJ4GhaP5e+bRrvqAQud+48TvwWlMtLTeWok6HhtLv6ZG/e1OJLxQh6W+Z2Oa2WsRXx74jyHHq76UrK+fZukOvKbNn0jVTMwVDzX0WVrGufJ6/xn9D+K54X9p5Vny4/CLOMT7ZsGbWlsP3DmerbeiAcZvXkpjtvAeTUNTirjwRbZjhvzM5eqfDl5Kd2d4nXlZ38zcd+y4WSzPE5uXjl9xHEXdaHcP0norzqu3oydZPCR/Kr+of0exonbyC7uT2fhV2VcY4xY+iHHSQ1OuRN/adXOCy331VH4Ufu43XrHraMqXtdYWnzs9uSVM25DzVbfdTJt5IweOfWfIV0a9Ufc1zCqT4zVI05/tdfbGpyVT8J4zLkeDeqSnrG9uB4xlp78NtMluTwbzbqZHmmUg1MIQAACEIAABA5IIHf+oXiz1xciHsl6oS2ua3lN7lkMG9jH+4G4H4g+GJxzT2Ahh1xfEONdzcFVnq51g5z592Zz3lDunHuePYwR99c4PuLefneqR3Nd2kaHLvPQ/XjOOGGMVJSrH3NnrfotDx8tulYdRavvrnItsVzlsdv/c1x/lXFQvyfxruo/HdWda8nA/55uezux2ssYcXGu9lriym3gOv97GKEfusbS4uuwM8dtKbydTBsFYE7aANJxGuehcV+LZv0kjzHXWqdHj9Qozj7p7PPokclsO5k2JKJHGkA6TqP+iPtaNPRIDUexk3BNz1kfcbvxfElGy+QybYhCjzSAdJxG/RH3abTnYv+ttrawNF7z+GrnI4FF77gN/dXMms9PLn4PYfA9+e16LbnZaTjfPwH1NT/v/Hco6cUz6PuvASXsI/BuXyBhEIAABCAAAQhcLwFN8mxQ9562pzr+RZsNDr1VRlfaf6XtvoeADRHtPlc8Txi9IOI3zww6xfef447vze6Zz7XVDL507oemPtT2sY69aD7kfDMWjR9rcYP8P+X5Lx2/1mbjt+h8M+v6VuXXvlk+h7l8tZtknZuP0zxshlmw/bS5jv/VFvONb4VxlLNTPD+sEh+iOPvHA4X35hXi+Waw7QEXl7v5MIyTuN1cRrM9s8/My+m78nNeLocZv9HefJvO/afVeLMZcYVz5+uyu3zNzZzPTmXfZJwo32YfXH2MuNLK1/38sOPk3HAFDgIrj++oS8zOWzy/03HOuHVpu8bSGmO3K6+ccbsq2cCvl2mjAOiRBpD0VDzX0iPO5mqvtynDAsdZ16NMXdI1ttfQI0bTld+WuiSLZ6Ndt9QjjaJwCgEIQAACEIDAAQlkzz80p5u7vnDnOb4YpWtH1f17Hzen0eb7LG92resLp6BRv533BJbiPLUddn1BZc+5n++aE68xB+/KK2f+veWcd/djJPTX7HGivuG1Z6/v+sG0Idc5ThgjrFUnnWf340T9NWuMKN6u/88xc5WxV78r/Jr/0+FaMvy/p/vIavMtyR47Rtxtr/Za4sqVcmJf/X+j/OL/N/yfMxN+DtNGFsxJG0DSU+seM5Vf732b4qBHUnAFj3P6vOL0zjOS4nZdk/d2L5kUefnDHKaNXNEjDSDpqXiiR1Ig4VhcvG6SrqW1xCrilXXfhx4Z1RZZTBsS0SMNIOnpkB5R+MXHG9L0A8dXe1+TOW5LXvvdFF357X0teaAbEbwnAur7r1WeH7T3PYqvtednj/dUTsoyncA7L1++rC6cauR3poshJQQgAAEIQAACt0ZAcwffsN9p7y8eeu85hfeLL9BIph/e8MTUBpFtBmvOunIK9wNMnw7FC9EX2Skv30j7q3heOF7VXUNeqoNvZm3Y+nhVWDsQrjoWGSfKZ9djxE2hMhYbJ7lNH8pkA2Df8K7mSte9dH4RXCmezk95zdYjJcsbGU3Zq5y70yOhDa76epvbViX7Ucjr6uYbTdalmCqf2XqkWXbOIQABCEAAAhCAwJoENH/xn7Tp2pPnM77Xfk9hqf/oYoQ52DfaZ6/VKG7xewJXLJT16ubFa9RLMheZ84ayrb5+MrrjNhKonKuNkdD3zNN5eO05a8wpXvFxEtqLMdLoH12n4jV7nATmux8jZqCyrjpOQh6sVScdLvSPw45JlX/2GElw7P5wb2MkjKmrvpbsrVOUHLOhfXf339nSbYIeubMeXeS+LbaNmGZfa0M/Q48IRBjfq8/ZQj5Frv2hfTfTIwWZzp6PlCprHKdz9irrrubsoZ+hRwSiVD8K+Vy9HinFM/Rh9MiM+Yjayvw+0t5GanfaP9TOX+/LtjtR3KvWI6pfsevxWnlJ7k2NE/dl3DQC6ivfKKVf1PVllKBj64jFnxuP8tmXI6B2/Ee5ffGgXJbkBAEIQAACEIDAlRF4pvq8inVaapIoOb4R9Zf/PtRxNCiMD204z+gXs27uPYn1BPY8iW1GWOH8A5XVb6Qv4a4hr68Eyu10C27xcXLQMeK2Ltl3c/uWdUvUL7lppsQrXffS+UUmpXg6vyX0SMnyRkZT9nvUI67HtV9vc9uqZD8qObZL5tVkXYrpEnqkWXbOIQABCEAAAhCAwCoEtBbwQlttrUvn/tP/E23eD62XrVGuLe4JXI+Sc9Wj57XUnLfUHH1yP117jITx9pX28YV7Hnd3Ov9roNBbjJOj99supGvVa4lxsvsxEvrr4tcSjYGHkn20/3OMY63+ZNlNd/S8lhgjTSa7PFd/3uMYMatrv5bsrT+UHLOue+n8tuCNHplx37bAtdZtjh459fxSc7bS47p0fqkeKcV0CT1Sqqwpn9HHzEdqyLbs27WCJCel+lHpupfOLyItxdP5oUdmzEfE76G2x9JRnlPY+fwunP+mfc4zk9c+Hyk5jtbK62bGifsvbhaB50r9qca+18j9AhQbxmNgOAvp/hK/u78iUSIIQAACEIAABPZOIEwQfcO4+ORQsr2I8EZb+oCGv5Jo/x+19Tql91tz/Aa66kGP3sgLBCofc/h7AVGDIq4hr9Aubp/q7UaDlT5whFDXxceJ5B5qjLgJVeZi42RMl1G5fJO7al8sXffS+aW8S/AM/cn6fbYeKVXelNHYY5XRdd2dHnE9VLarvd6OaadS/Uj5FNOjJfNqY12CqfJYRI+0lR8/CEAAAhCAAAQgsDQBzV3iulhNtPzj2lmRNbBa5jpR/kXvCZy/8rzKefEa9ZLMxea8krX6+kmzf405V/lWHSOBpb8k8Z2On3jTsR+68Rp2r1PcouNE+TFGelukHihei4wTydn1GHGtVcZVxonk3kv8Yf7PCSwYJwaR4dS+i4yRjKw2j7LXMWIwKtvVXks2b/hGAcS6mH4IbVs0v0Z1i5yKKXpk5n2bGM661oa+hh4RCLFcfc6mPIqO69L5NRVHIaaL6JESZW3yGXuuMu5yzu56qGzokRMH9MjYjt0Tv9S4VD7okfnzkT/E0S/fqjY1azQ2fCW/HAPDO8W7Wj2iuhW7/q+Vl+TezDjpUUsEZRAIfdB93i/j897Pj38jfxse4q6IwIMrqgtVgQAEIAABCECgAIEwIfw0ZPW5zh9pW9rY0PK/ltxovPeBzp/q/D6zik7/k7bqzdKZaaZGe65yfTs18ch015CXH8ipvXl/JINDRFefqN7YEgq7xjg50hgxhpJ9d299pHTdS+e3BW/0yDLU5+oRl+Jar7fLEF5WSsmxXTKvZSnlS7sJPZKPg5gQgAAEIAABCOyVgNYXPG/5TJvX3vwgRuXk7z9v48McXkO71zZ6fU5p/PCA12n8IJtf5mKZf2ufu9ZV8p5ARSu6vlByXrxGXjcx51VfXXWMuNPJvdbmMef92Snv3DXOkuNkjb50rnPj4BryYpwscC1Rv5i7xlRyjLgbX0PfbQzH6nSNejFG9jFG3MAlx8kafamtz+7Rr3TdS+e3BXP0CHpki363ZZ6lx3Xp/LZgix5Bj2zR77bMs/S4Lp3fFmzRI8vokarttB7m5+Hi85g2LPpFW5ahodJd631NyXG0Vl43MU62UEBXmOejUKc/Nfb/8LH2fiHfP9rbGD++HDNEY3dUAu+8fPnSfxxayb9z1EpQbghAAAIQgAAEINAkoLmNH5L6RPvch6KaIjhfmIDa4oVE/qw9NxMLs50ijjEyhRpptiaAHtm6BS7zR5dcMsFn3wTQI/tuH0oHAQhAAAIQgMDxCHBPsL82Y867yzZhrXpnzcI42VeDcC3ZV3u4NIyRXbYJ15L9NQsl6iGAHumBs1EQ19uNwJPtZALokcnoVkuIHlkNLYJXIoAeWQnsDLHokRnwVkrKOFkJ7BWLVZ/5n6rnD8ZURoauavD7UvvzyzKvGMFVV01t+I8q+AVGhlfdzFQOAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAwDQCMkL7UyltUPhrlKBjGx5+nPrFMPbHIqA2rIwM3z1WsSktBCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQgUIvCN8vk05iWjtCc6/gsDw0jkOvYPrqMa1AICEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABJYkIGPC77W90GZjw7+1Pdb2dMk8kLU9AYwMt28DSgABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEBglwRkYPjtLgtGoRYjcDYyVGP/ryHVn620ZSkOAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAIGDEpCt4GsV/Ulb8W1k+Lu2j1sC37T44QUBCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAAAQgAAEIQAACEIAABCAAAQhAAAIQgAAEIAABCEAAAhCAwLEIfKHiPmop8u//H/FVwbKEkgZHAAAAAElFTkSuQmCC",
            "text/latex": [
              "$\\displaystyle \\left[\\begin{matrix}\\frac{3 C_{F} \\operatorname{I_{0}}{\\left(M,N,m,n \\right)}}{2} + C_{F} \\operatorname{I_{1}}{\\left(M,N - 1,m,n - 1 \\right)} + C_{F} \\operatorname{I_{1}}{\\left(M,N + 1,m,n + 1 \\right)} + C_{F} \\operatorname{I_{2}}{\\left(M,N - 1,m,n - 1 \\right)} + C_{F} \\operatorname{I_{2}}{\\left(M,N + 1,m,n + 1 \\right)} + C_{F} \\operatorname{I_{4}}{\\left(M,N - 1,m,n - 1 \\right)} + C_{F} \\operatorname{I_{4}}{\\left(M,N + 1,m,n + 1 \\right)} & - 4 N_{f} T_{f} \\operatorname{I_{3}}{\\left(M,N,m,n \\right)} + 4 N_{f} T_{f} \\operatorname{I_{3}}{\\left(M,N - 1,m,n - 1 \\right)} + 2 N_{f} T_{f} \\operatorname{I_{3}}{\\left(M,N + 1,m,n + 1 \\right)}\\\\C_{F} \\operatorname{I_{3}}{\\left(M,N,m,n \\right)} - 2 C_{F} \\operatorname{I_{3}}{\\left(M,N + 1,m,n + 1 \\right)} + 2 C_{F} \\operatorname{I_{3}}{\\left(M,N + 2,m,n + 2 \\right)} & 2 C_{A} \\operatorname{I_{1}}{\\left(M,N,m,n \\right)} + 2 C_{A} \\operatorname{I_{2}}{\\left(M,N,m,n \\right)} + 2 C_{A} \\operatorname{I_{3}}{\\left(M,N,m,n \\right)} - 2 C_{A} \\operatorname{I_{3}}{\\left(M,N - 1,m,n - 1 \\right)} - 2 C_{A} \\operatorname{I_{3}}{\\left(M,N + 1,m,n + 1 \\right)} + 2 C_{A} \\operatorname{I_{3}}{\\left(M,N + 2,m,n + 2 \\right)} + 2 C_{A} \\operatorname{I_{4}}{\\left(M,N,m,n \\right)} + \\frac{\\left(11 C_{A} - 4 N_{f} T_{f}\\right) \\operatorname{I_{0}}{\\left(M,N,m,n \\right)}}{6}\\end{matrix}\\right]$"
            ],
            "text/plain": [
              "⎡3⋅C_F⋅I₀(M, N, m, n)                                                         \n",
              "⎢──────────────────── + C_F⋅I₁(M, N - 1, m, n - 1) + C_F⋅I₁(M, N + 1, m, n + 1\n",
              "⎢         2                                                                   \n",
              "⎢                                                                             \n",
              "⎢                                                                             \n",
              "⎢                                                         C_F⋅I₃(M, N, m, n) -\n",
              "⎣                                                                             \n",
              "\n",
              "                                                                              \n",
              ") + C_F⋅I₂(M, N - 1, m, n - 1) + C_F⋅I₂(M, N + 1, m, n + 1) + C_F⋅I₄(M, N - 1,\n",
              "                                                                              \n",
              "                                                                              \n",
              "                                                                              \n",
              " 2⋅C_F⋅I₃(M, N + 1, m, n + 1) + 2⋅C_F⋅I₃(M, N + 2, m, n + 2)                  \n",
              "                                                                              \n",
              "\n",
              "                                                                              \n",
              " m, n - 1) + C_F⋅I₄(M, N + 1, m, n + 1)                                       \n",
              "                                                                              \n",
              "                                                                              \n",
              "                                                                              \n",
              "                                         2⋅C_A⋅I₁(M, N, m, n) + 2⋅C_A⋅I₂(M, N,\n",
              "                                                                              \n",
              "\n",
              "                                                                              \n",
              "                         -4⋅N_f⋅T_f⋅I₃(M, N, m, n) + 4⋅N_f⋅T_f⋅I₃(M, N - 1, m,\n",
              "                                                                              \n",
              "                                                                              \n",
              "                                                                              \n",
              " m, n) + 2⋅C_A⋅I₃(M, N, m, n) - 2⋅C_A⋅I₃(M, N - 1, m, n - 1) - 2⋅C_A⋅I₃(M, N +\n",
              "                                                                              \n",
              "\n",
              "                                                                              \n",
              " n - 1) + 2⋅N_f⋅T_f⋅I₃(M, N + 1, m, n + 1)                                    \n",
              "                                                                              \n",
              "                                                                              \n",
              "                                                                      (11⋅C_A \n",
              " 1, m, n + 1) + 2⋅C_A⋅I₃(M, N + 2, m, n + 2) + 2⋅C_A⋅I₄(M, N, m, n) + ────────\n",
              "                                                                              \n",
              "\n",
              "                           ⎤\n",
              "                           ⎥\n",
              "                           ⎥\n",
              "                           ⎥\n",
              "- 4⋅N_f⋅T_f)⋅I₀(M, N, m, n)⎥\n",
              "───────────────────────────⎥\n",
              "         6                 ⎦"
            ]
          },
          "execution_count": 8,
          "metadata": {},
          "output_type": "execute_result"
        }
      ],
      "source": [
        " # The splitting function matrix expressed through the master integrals\n",
        "def GeneralSplitFunMatrix(M, N, m, n, CF, CA, Nf, Tf, I0, I1, I2, I3, I4):\n",
        "      # 2x2 matrix, consisting of the 4 entries:\n",
        "     return np.array([ [  splitFunMatrix11(M, N, m, n, CF, CA, Nf, Tf, I0, I1, I2, I3, I4),\n",
        "                          splitFunMatrix12(M, N, m, n, CF, CA, Nf, Tf, I0, I1, I2, I3, I4)],\n",
        "                        [ splitFunMatrix21(M, N, m, n, CF, CA, Nf, Tf, I0, I1, I2, I3, I4),\n",
        "                          splitFunMatrix22(M, N, m, n, CF, CA, Nf, Tf, I0, I1, I2, I3, I4)] ] )\n",
        "\n",
        " # Symbolic Matrix with only four arguments\n",
        "GeneralSplitFunMatrix_symbolic = lambda M,N,m,n: sp.Matrix(GeneralSplitFunMatrix(M, N, m, n, CF, CA, Nf, Tf, I0, I1, I2, I3, I4))\n",
        "\n",
        " # show\n",
        "GeneralSplitFunMatrix_symbolic( M,N,m,n )"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "kxHP0KRdxJJk"
      },
      "source": [
        "To insert the master integrals, we write them as $I_i(m,n) = \\sum_{M=0}^{\\infty} \\sum_{N=-1}^{\\infty} c^i_{MN}(m,n) \\\n",
        "\\frac{\\ln^M(x) x^N}{m!}$, where the coefficients $c^i_{MN}$ contain Heaviside Theta functions and Kronecker-Delta to restrict the summation indices if needed. This allows us to replace the master integrals with only the coefficients, while keeping in mind that the sums $\\sum_{M=0}^{\\infty} \\sum_{N=-1}^{\\infty} \\frac{\\ln^M(x) x^N}{m!}$ should be written in front of the integrand."
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "RyTzGEX8xJJl"
      },
      "outputs": [],
      "source": [
        " # Kronecker delta function\n",
        "def Delta(arg1, arg2):\n",
        "     return 1 if arg1 == arg2 else 0\n",
        "\n",
        " # Heaviside function\n",
        "def Theta(arg1):\n",
        "     return 1 if arg1 >= 0 else 0\n",
        "\n",
        "# Harmonic Numbers\n",
        "def HarmNum(n, k):\n",
        "     return  sum( 1/j**k for j in range(1, n+1))\n",
        "\n",
        "\n",
        "\n",
        " # solution of the I0-Integral\n",
        "def I0Sol(M,N,m,n,zeta=zeta):\n",
        "     return Delta(M,m)*Delta(N,n)\n",
        "\n",
        " # solution of the I1-Integral\n",
        "def I1Sol(M,N,m,n,zeta=zeta) :\n",
        "     return ( ((\n",
        "               #only if N = n\n",
        "               - (HarmNum(-n,m-M+1)               if  ( Theta(-2-n)*Theta(m-M)  == 1 ) else 0)\n",
        "               - (1                               if  ( Delta(n,-1)*Theta(m-M)  == 1 ) else 0)\n",
        "               - (HarmNum(n-1,m-M+1)*(-1)**(m-M)  if  ( Theta(m-M)*Theta(n-1)   == 1 ) else 0)\n",
        "               - (1                               if  ( Theta(n-1)*Delta(M,m+1) == 1 ) else 0))\n",
        "                                                  if  ( Delta(N,n) ==1 ) else 0)\n",
        "               #only if N != n\n",
        "               + ( 1/(N-n)**(m+1)                 if  ( Theta(-N)*Theta(N-(n+1))*Theta(-2-n)*Delta(M,0) ==1 ) else 0 )\n",
        "               + ( 1/(n-N)**(m+1)*(-1)**m         if  ( Theta(N-1)*Theta(n-1-N)*Theta(n-1)*Delta(M,0)   ==1 ) else 0 )\n",
        "               + ( 1                              if  ( Delta(n,-1)*Delta(N,n+1)*Delta(M,0)             ==1 ) else 0 )\n",
        "            )\n",
        "\n",
        " # solution of the I2-Integral\n",
        "def I2Sol(M,N,m,n,zeta=zeta) :\n",
        "     return (\n",
        "               (zeta(m+1-M)        if ( Theta(m-1-M)*Delta(N,n)    ==1 ) else 0 )\n",
        "             + (1/(N-n)            if ( Theta(N-(n+1))* Delta(M,m) ==1 ) else 0 )\n",
        "             - ((1/(N-n)**(m+1))   if ( Theta(N-(n+1))* Delta(M,0) ==1 ) else 0 )\n",
        "             )\n",
        "\n",
        " # solution of the I3-Integral\n",
        "def I3Sol(M,N,m,n,zeta=zeta) :\n",
        "     return (\n",
        "               - ( 1                 if ( Delta(n,1)*Delta(M,m+1)*Delta(N,1) ==1 ) else 0 )\n",
        "               - ( 1/(1-n)**(m+1)    if ( Delta(N,1)*Delta(M,0)*Theta(n-2)   ==1 ) else 0 )\n",
        "               - ( 1/(1-n)**(m+1)    if ( Delta(N,1)*Delta(M,0)*Theta(-n)    ==1 ) else 0 )\n",
        "               + ( 1/(1-n)**(m+1-M)  if ( Theta(m-M)*Delta(N,n)*Theta(n-2)   ==1 ) else 0 )\n",
        "               + ( 1/(1-n)**(m+1-M)  if ( Theta(m-M)*Delta(N,n)*Theta(-n)    ==1 ) else 0 )\n",
        "             )\n",
        "\n",
        " # solution of the I4-Integral\n",
        "def I4Sol(M,N,m,n,zeta=zeta):\n",
        "     return -1/(N-n) if (Theta(N-n-1)*Delta(M,m) == 1 ) else 0\n",
        "\n"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "yNYm9oSfxJJm"
      },
      "source": [
        "Inserting the master integrals, the matrix becomes"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 60
        },
        "id": "LXeCys0-xJJn",
        "outputId": "8787c697-fa3f-49bf-a5c2-88c195f65ef5"
      },
      "outputs": [
        {
          "data": {
            "image/png": "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",
            "text/latex": [
              "$\\displaystyle \\left[\\begin{matrix}0 & 3.0 N_{f} T_{f}\\\\- 0.666666666666667 C_{F} & - 1.83333333333333 C_{A} - \\frac{2 N_{f} T_{f}}{3}\\end{matrix}\\right]$"
            ],
            "text/plain": [
              "⎡          0                        3.0⋅N_f⋅T_f           ⎤\n",
              "⎢                                                         ⎥\n",
              "⎢                                                2⋅N_f⋅T_f⎥\n",
              "⎢-0.666666666666667⋅C_F  -1.83333333333333⋅C_A - ─────────⎥\n",
              "⎣                                                    3    ⎦"
            ]
          },
          "execution_count": 10,
          "metadata": {},
          "output_type": "execute_result"
        }
      ],
      "source": [
        " # Returns the splitting kernel with symbolic parameters CF, Tf, Nf...\n",
        "def SymbolicSplitFunMatrix(M,N,m,n):\n",
        "     # check if the calculation has been made before\n",
        "    global memory_SplitFunMatrix\n",
        "    if (M,N,m,n) in memory_SplitFunMatrix:\n",
        "        return memory_SplitFunMatrix[(M,N,m,n)]\n",
        "\n",
        "     # if not, insert master integrals\n",
        "    else:\n",
        "        result = sp.Matrix( GeneralSplitFunMatrix(M, N, m, n, CF, CA, Nf, Tf, I0Sol, I1Sol, I2Sol, I3Sol, I4Sol) )\n",
        "        memory_SplitFunMatrix[(M,N,m,n)] = result\n",
        "        return result\n",
        "\n",
        " # example for M=2, N=2, m=2, n=2\n",
        "SymbolicSplitFunMatrix(2,2,2,2)"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "eOrYdIV9xJJo"
      },
      "source": [
        "As the numerical form of the matrix is required later in the calculation, the following function does basically the same but with numerical values. It seems to be faster than simply inserting the values into the symbolic matrix."
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 58
        },
        "id": "4u5vQPlGxJJp",
        "outputId": "515e6792-34f1-4d07-ff28-4891a0535761"
      },
      "outputs": [
        {
          "data": {
            "image/png": "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",
            "text/latex": [
              "$\\displaystyle \\left[\\begin{matrix}0 & 6.0\\\\-0.888888888888889 & -6.83333333333333\\end{matrix}\\right]$"
            ],
            "text/plain": [
              "⎡        0                  6.0       ⎤\n",
              "⎢                                     ⎥\n",
              "⎣-0.888888888888889  -6.83333333333333⎦"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        }
      ],
      "source": [
        " # Insertion of the zeta function's numeric value in the master integrals\n",
        "I0Sol_num = lambda M,N,m,n:  I0Sol( M,N,m,n, zeta_numeric )\n",
        "I1Sol_num = lambda M,N,m,n:  I1Sol( M,N,m,n, zeta_numeric )\n",
        "I2Sol_num = lambda M,N,m,n:  I2Sol( M,N,m,n, zeta_numeric )\n",
        "I3Sol_num = lambda M,N,m,n:  I3Sol( M,N,m,n, zeta_numeric )\n",
        "I4Sol_num = lambda M,N,m,n:  I4Sol( M,N,m,n, zeta_numeric )\n",
        "\n",
        "\n",
        " # numeric computation of the splitting function matrix\n",
        "def ExplicitSplitFunMatrix(M, N, m, n, Nf_num):\n",
        "\n",
        "     # check, if the calculation has been made before\n",
        "    global memory_SplitFunMatrix_numeric\n",
        "    if (M, N, m, n, Nf_num) in memory_SplitFunMatrix_numeric:\n",
        "        return memory_SplitFunMatrix_numeric[(M, N, m, n, Nf_num)]\n",
        "\n",
        "     # if not, insert numerical values in the splitting function matrix\n",
        "    else:\n",
        "        result = GeneralSplitFunMatrix(M, N, m, n, 4/3, 3, Nf_num, 1/2, I0Sol_num, I1Sol_num, I2Sol_num, I3Sol_num, I4Sol_num)\n",
        "\n",
        "        memory_SplitFunMatrix_numeric[(M, N, m, n, Nf_num)] = result\n",
        "        return result\n",
        "\n",
        "\n",
        " # example from above with Nf = 4\n",
        "display( sp.Matrix(ExplicitSplitFunMatrix(2,2,2,2,4)) )"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "N8grAna8xJJr"
      },
      "source": [
        "### Construction of the Singlet $\\mathcal{P}$-Matrix"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "3mDK5MAlxJJs"
      },
      "source": [
        "Including the sums we left to be understood implicitly, the integrated splitting function matrix looks like\n",
        "\n",
        "$\\sum_{m=0,n=-\\nu}^{\\infty} a_{m,n}^{(q^S/g)}\\!\\left(\\mu^2\\right) \\\n",
        "\\sum_{M=0, N=-\\nu}^{\\infty}\\tilde{c}^{(q^S/g)}_{MN}(n,m) \\frac{\\ln^M(x) \\\n",
        "x^N}{M!}$\n",
        "\n",
        "\n",
        "As the the boundaries of the two sets of sums are not dependent on each other, we can interchange the sums to obtain\n",
        "\n",
        "$\\sum_{M=0, N=-\\nu}^{\\infty} \\left[\\sum_{m=0,n=-\\nu}^{\\infty} \\\n",
        "a_{m,n}^{(q^S/g)}\\!\\left(\\mu^2\\right) \\tilde{c}^{(q^S/g)}_{MN}(n,m)\\right] \\\n",
        "\\frac{\\ln^M(x) x^N}{M!}$.\n",
        "\n",
        "\n",
        "Writing the sums this way leads to a differential matrix equation for the coefficients $a_{MN}(\\mu^2)$.\n",
        "\n",
        "$\\,$\n",
        "\n",
        "\n",
        "Remembering that each component of the vector on the left-hand side of the singlet DGLAP equation (2.8) is of the form\n",
        "\n",
        "$\\sum_{M=0, N=-\\nu}^{\\infty}  \\frac{d  \\\n",
        "a_{M,N}^{(q^S/g)}\\!\\left(\\mu^2\\right)}{d \\ln(\\mu^2)} \\frac{\\ln^M(x) \\\n",
        "x^N}{M!}$,\n",
        "\n",
        "we find that this matrix equation is given by eq.(3.9)\n",
        "\n",
        "$\\frac{d}{d\\ln(\\mu^2)} \\left( a_{MN}^{q^S} (\\mu^2),\\; \\\n",
        "a_{MN}^{g}(\\mu^2) \\right)^T = \\frac{\\alpha_s(\\mu^2)}{2\\pi} \\\n",
        "\\mathcal{P}^{mn}_{MN}  \\left( a_{mn}^{q^S} (\\mu^2),\\; a_{mn}^{g}(\\mu^2) \\\n",
        "\\right)^T$\n",
        "\n",
        "where $\\mathcal{P}$ is an $(M+N) \\times (m+n)$ matrix. Here, we see that the uppercase indices $M,N$ are the row indices of $\\mathcal{P}$, while the lowercase indices $m,n$ are the column indices of $\\mathcal{P}$."
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "YihnGKB2xJJt"
      },
      "source": [
        "The individual rows of the singlet $\\mathcal{P}$-Matrix in $\\frac{log^M x}{M!}x^N$-space are given by **PMatrixRow**.\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 56
        },
        "id": "uD_JVmSwxJJv",
        "outputId": "abe71dca-e941-45c9-a37a-ef0b1ae19ca1"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "First row for m_max = 2 and n_min = 0\n"
          ]
        },
        {
          "data": {
            "image/png": "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",
            "text/latex": [
              "$\\displaystyle \\left[ M{\\left(0,0,0,0,N_{f} \\right)}, \\  M{\\left(0,0,0,1,N_{f} \\right)}, \\  M{\\left(0,0,0,2,N_{f} \\right)}, \\  M{\\left(0,0,1,0,N_{f} \\right)}, \\  M{\\left(0,0,1,1,N_{f} \\right)}, \\  M{\\left(0,0,2,0,N_{f} \\right)}\\right]$"
            ],
            "text/plain": [
              "[M(0, 0, 0, 0, N_f), M(0, 0, 0, 1, N_f), M(0, 0, 0, 2, N_f), M(0, 0, 1, 0, N_f\n",
              "), M(0, 0, 1, 1, N_f), M(0, 0, 2, 0, N_f)]"
            ]
          },
          "execution_count": 12,
          "metadata": {},
          "output_type": "execute_result"
        }
      ],
      "source": [
        " # Single row of the PMatrix:\n",
        "def PMatrixRow(Matrix, M, N, m_max, n_min, Nf, cutoffnmaxfct ):\n",
        "    return [Matrix(M,N,i,j,Nf)\n",
        "              for i in range(0, m_max + 1  ) for  j in range(n_min, cutoffnmaxfct(m_max, i) + 1) ]\n",
        "\n",
        " # example\n",
        "print(\"First row for m_max = 2 and n_min = 0\")\n",
        "PMatrixRow(Matrix, 0, 0, 2, 0, Nf, CutoffFct)"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "mV6nx78cxJJw"
      },
      "source": [
        "Note that here,  **Matrix(M,N,i,j,Nf)** is the $M,N,m,n$-entry of the splitting kernel with flavour number $N_f$, calculated via **ExplicitSplitFunMatrix**."
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "1XfLTrQgKXfG"
      },
      "source": [
        "The full $\\mathcal{P}$-Matrix follows by stacking the individual rows together,"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 325
        },
        "id": "hybi7_rLxJJx",
        "outputId": "1380b28a-94cc-4f44-d094-d0f6367bfcb2"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Schematic form of the P-matrix for cutofflog = 1, cutoffx = 0 and Nf = 4:\n",
            "\n",
            "First calculation of PMatrix_Singlet with:    [1, 0, 4, 'StandardCutoff']\n"
          ]
        },
        {
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAAbcAAABLCAYAAADzsMk9AAAACXBIWXMAAA7EAAAOxAGVKw4bAAAYB0lEQVR4Ae2d4ZHcNpOGxy79vlLZVRfAfhmsrQysDGQ5AunL4K78S/7nsjOwHYFkZeDLQLYykAO4Kktbl8De+3DYXJAEOSSnQXJnG1UckADYaLz9kg2AJOazV69eXR8Oh7+05cLbH3744dtcRqQFAoFAIBAIBAJbISDf9EF1X+XqV95nnycZP2v/353tlyR/lV0plVV2lcofYCWXjvelt29vlL10vC+9ffeMTz9J367PemtteGQ7in+R4f5OjlffVf3/pUrRYVM9Vm/4thVeCfdn2ujcXFQIPm1izuDTJrBfbKWDfNL1/Wu31Uoj6Rk/nyXTkv9SxkmnojIvdR5Tld8gQOFbpTXe8pjU/lU+Tgsve6Ptf7S97p6jYxR6ovi/FbeC0jiX8I+2f2n7SWkndeWEXNizPG/d0vZLNlPQ/1ZMb6cJOsY+N4p7ZGkKFdpRncGnDrbCxJvv2P13bV9JNtegS5Cs4JOQLGAvV/tj7NpWZ3PAu60pEWsdz7o/SQb3EwZqrWnJtJ7BfZ30q7anKmAObXQaUWW5AJ7UAnGEPWeotMfK/15xzrHxPPAdedoYXVDmD+2P1qsy2aDzdivPW7cMAJD7i256jSukwg6rBtUZfEoQ9+IAttT2uzYeLfymbdH1kqiW2w0+7ft+4soBL27miFSnufLp85GKBrPUSC6UP7TRC2QkNRa+tkydx6gtF+ip9J7vqTxeGAOZIz1onzo57pVX2mjYszxv3bpASD6js7EAntZjHCvnnifdgk9C1ZMDksVInI4ko/TX3kaT3ODT/u9PbhyQvV3vxV0+luDTIucmxZiSxFExNdg4L+23Qg3IGyVa+VZ+cvBcZXNTYkx/vk/K2e477Xyjc+aONPYsz1s3w+ognBg90ylgy4Yaf+wwF9OsvJmJxo/gky/fZ5phWvHgU4OT9zXrLa9R1GGnmG6l+LTUuTF3z43oT230untB+aRThmkwbpiM9HpB5XjWRrlc4Kb3MZNh5cmfE/Ysz1u3FJfvhHOu85CWYR9cn3cTVzgOPh1BLskBTzMGn8rYa8/2L6lbET4tdW52ofCdwVBPnzfwGN0BCmFoSpLnd708nTsktxJW//SeH6WZ6f6e5Xnr1mk300dTp3CxA/bYKgSfxpGfzPdxMctzxdXgk+Dzvma95S23cP/MkrpJdjE+zXZuUoYRmX30XY2g6rQGFR0zGrORQnWzVFpuepFzmNbkptYNdiHfdDOS4ykO0IrvWZ63blWba7sw724jXcNiKB78KHLohHPTax2DT3cv+njx/VzT9M4PPrUg8b5mveW1lD3zoIhupfk027kJJEZiNtKym+a1gSeFK4ej2C7StLwVS2PK56Ye0zJD+18OZSxM37O8JbrxBqR1MqZAgh3ovKwZUn4En8aRX8KBcYnzcoNP8/Dytpe3vHmtGS+9RLeifFri3Oz5yEE3ThuNpTfEl0qv3m5UTDrOK/u8rcaKXoE5wjqpisYcnvUk/klPOLG/Z3neumGb6nuPE5h0s3Eu2GvNEHw6ou3OAU8jBp96aHrby1teT+EzEtx1W4NPS5xbFyMcU/U5gBRmOrJ5bV/7p563dWU1x5JlDi93s7U06+k35w3t7FleAd2qToXkTsanxm2oozEEa4n04FMf1dl874tYniIeBZ868BW4ZuE9wWx9PDr+Wtrc6zmVsXi/QFtX4dOjOS1WI5l+tOcjdiqAs0RKZQDFqQF43sYzn/dWOBPTKzDjdbOZ/gSIbrCRm02PdvOHjvcsz1M3MGO1Fz6KTAP2w1ak/624+9E8dhjrpaWyzt5X/cGnNoqeHGhLPu8o+JTHz9te3vLyWi9L9dRtFT7Ncm7ChJFYOjIDJpwZ6UxHdtcnJB1QxkLlHAcKcBPOfVj8ldLfq74bO0/7j9NjS+/Ee5bnpptwAPMe7kr/RLpivlnJBToNaeckV8YzLfjURtONA22x40fiw+i1E3zKdrAB1dte3vLGDZ/knuKAZ1vX4tPnSfum7PIAsHvze6cT6fG3nJ7K0Ssnfex5m7Krj7SfsNMNksHLEB8VM91ZBe0jk2+xXhxTmtdyPymvO6q0IlW8Z3neurUafncAdmxDoeo0DGUWSA8+JaAW5IA97Kfz0gqqEz6cvHZaJ90dBJ92fH+6M1O1dxYHCnIzVdOVT5MWTlbD6FHgrBhOMsXIwpTVW3iK6X1fK65GbfUxS/5YeZwh57xQ3o3iVlAa5VgDL7uMl9JpMKM3zuUFEhzhj0pHZhN0bJ8T8IJCrx4ruGd53rolbeY7N2yHrQh0RFivszXS1jEY4nB6oz5O8gqSH3waAFPYuPG9xpmasDtyuWa4HlmbtXmLVvuTrh2dVwWVDz7dYeFmL0QKW295XGuEszngrdtRrarNbnySjs3CyQf+FUDbrbar29vbwxab6v6g7frcuiXjmbbH58qx8/csr4BuV5L5wdp+n2PaoS34NON6Dj4N3/uCT8PYDN0ntuKT6n2pTWrdHuZOS5qz9Y4ZmbX+hmVhBbxEcbPw3Nxpe5bnrRsvl+Seb+Zw2Xta8Gm+hYJPw5gFn4axGcrZnE+7cG5ySEyR8BYfU2eLgs5lOD/nu7fRevYsr4Bu4A7+zVTVKDg7z6zbEXyaaKfg0zhQwadxfLq5e+HTLpxbDQ5v8E1dA7GLJ8cvBWrrGVKu0Iy0Pcvz1g3cPUbOM+AtXjT4NB3i4NNprIJPpzGyErvg06QXSkzj0rGcEyMIFlz2dFKl1b7X8oU1C5e+Vdx9C/Zetwvl1abg08pWDD6tDPiFVzeXTyrfvFCyK+d24XaK5gUCgUAgEAgURCB1bnualizY5BAdCAQCgUAg8JAQCOf2kKwdbQ0EAoFA4IEgEM7tgRg6mhkIBAKBwENCYHfOTXOmVw/JAFu39dLxvvT2bc2fbv2Xjvelt69rz62Pz8F7V85NDeHNPZbjirAeAnwPBu4XF4JPm5g0+LQJ7Bdb6WI+zX5bUjcMXrXkmw9bp/BbpbUWTe7CXN9k+Mqf1UNYt/B19xwdszgyX7V3/4bloDRbOYOPtFmD8ielnfXqus6v1rSUrNG1KJV/Mnjq5ymrq3jdZtaObH3TpmOcG39NtPpH3Koz+NQxlDBx5bvkuXE9VbWWG3xythcYe9vMS57kuHLTm0/Sr/kU4FEqfMq+TuYG+KtiFuTEIY1OI6ocF9YTbQQcYW9RXqWxusj3ilmVvhWUxkr/LJRcOdC67F+Kn2qb5eDqc3+TvI/avtY2qrvyTwbJ9NTPTdaA4tisteA05dSGn2mHtjfaPJcvG1DjLln1BZ/u4DgIDxcOSA7XlCvXEzVtN/jkZC8A9bZZAXku3DTyZGJXPi2alhRoOAX+yoYbYXY1/0RxnEgVdF7PsdVZ9AZ6q5OoPF6Y/5pqRobap06Oe+WVNho4VxsOlpHL69HCEzIlx00/T1k51SX/1NQjeFqvLCeiWJp0Cz4JXU8OSJYr17vGl/zgk+P1D77eNvOUJ1lu97oul+q2u/NpkXOTMkxJ4qgYOTXOS/utUAPyRolWvpWfHDxX2dyUGNOfvZGG0t5p+0bn0DvdMnjq5ymrhYlwYvRMp4AtG2r8scMWmBo/gk/75nvFneBTcwkVu2abGvazU6ytpfi01LnxnIob0Z/a6HX3gvJJp8wX2rhhZv+0VOWY2qRcLnDTYwqxG6w8+VsGT/08ZXUx+U445zoP3XLg+rybuMJx8OkIckkOeJox+HS/7OVh+5LcLMKnpc7NwOJPDod6+qwRyegOUAhDU5JPc3k6d0huJaz+wXFuEjz185TVBUOyGe5PncLFRthjqxB8Gkd+M76bWsGnIxIlr1nDei9xybaW5NNs5yZlGJHxYJFQjaDqtGOKfnXMaMxGCtXNUmm56UXOYVrT/gmYYwt2Id9YQiae4gAzp7kkeernKatpXG0Xnr3YSLfJG9jBDth3tVDrGHw6znCA+175fgg+tS6LItdsq4b9HBRpa2k+zXZuwpuRmI3C7KZ5bXaQwpXDUWwXaVreiqUx5XNTj2mZof0vhzJ2ku6p3xJZvKZtnYwpkGCHVZ2b6kv5EXwat9ISDoxLnJcbfJqH19b2mqfteaWXtLUon5Y4N3s+ctCN00Zj6Q3xpdLttX3ScV7Z5201lvQKzBHWSVU05vCsJ/FPesLK+576ecqqYJANqu89ZmKCc8Fea4bg0xFtdw54GjH41ENz1/bqaXtegntb1+ATzu0/6nZbPBcGHFP1OYAUZjqyeW1f+6eetw3WJVnm8HI3W0uznv6gnFIZnvp5yqK9kld1KhTPxWeoo1EKxpzc4FMflU35HnzqG0SYwFOC2eZ4dPy1tLnXXypjN/vebS3Mp/804B5p5//qA4strxdLqWsl2vMRy8eALJFSGVRxalCet/HM570VzsT0CowM3WymP9NRoeVzEybY9OjxaP1fT/08ZYEZq73wUWQasB+2Iv1vxd3VYLAD9lglqP7gUxtpTw60JZ93FHzK47dXe+W1PS/Vs60l+fS/1kyc25zASCwdmXEuzox0piO7/6BNOqCMhco5DhTgJpz7sPgrpb9XfTd2nvYfp8eWvjSeKM9TPzdZ0h3Me7gr/RPpivlmJRfoNKSdk1wZz7TgUxtNNw60xY4fneJ68CnbwQbUTexFxadsRpk5YYI8t7auxafP5wCgsjwA7N783imdHn/L6akcvXLSx563Kbv6SPsJO90gGbwM8VEx051V0D4y+RbrxTHlaGjtf1Jed1RpRXKxPQDlht4KdR0n5amcm36eslqNaR+AHdtQqDoNQ5kF0oNPCagFOXA21xM1093g047vT6mhtH8WBwpyM1XTlU+TFk5Ww/DaOCuGk0wx/lI39qCY3ve14mrUVh+zvJWVxxlyzgvl3ShuBaVR7nfF2WW8lE6DGb1xLi+Q4Ah/VDoym6Bj+5yAFxR69VhB5dEWAnojGzno+IfymjcLZ8hz0091uslSe5oguXznhu1oM4GOyDult0badZtxOL1RX3WW04/kB58GsBQ2bhyocaYmF66bypIbfKrB8LQXIr1t5inPu60l+CQdqxfpFH92ePXq1bW2W21Xt7e3hy021f1B2/W5dUvGM22Pz5Vj5+9ZXgHdriTzg7X9Pse0Q1vwacb1HHwavvcFn4axGbpPbMUn1ftSm9S6PcydljRn6x0zMmv9DcvCCniJ4mbhubnT9izPWzdeLsk938zhsve04NN8CwWfhjELPg1jM5SzOZ924dzkkJgO5C0+ps4WBZ3LdI7bd297lldAN3AH/2ZadpERdnJS3Y7g00R7BJ/GgQo+jePTzd0Ln3bh3GpweINv6hqIXTw5filQW8+QcoVmpO1Znrdu4O4xcp4Bb/GiwafpEAefTmMVfDqNkZXYBZ8mvVBiGpeO5ZwYQbDgsqeTKq32vZYvrFlY+a3i7luw97pdKK82BZ9WtmLwaWXAL7y6uXxS+eaFkl05twu3UzQvEAgEAoFAoCACqXPb07RkwSaH6EAgEAgEAoGHhEA4t4dk7WhrIBAIBAIPBIFwbg/E0NHMQCAQCAQeEgK7c26aM716SAbYuq2Xjvelt29r/nTrv3S8L719XXtufXwO3rtybmoIb+6xHFeE9RDgezBwv7gQfNrEpMGnTWC/2EoX82n225K6YfCqJd982DqF3yqttWhyF+b6JsNX/qwewrqFr7vn6JjFkfmqvfs3LEquXuuu1qDU7ujakVXhEz+qw1bi4KNv1rT8SWmLX4X3lOcpqwuDZIMha0e2vmnTMc6NvyZa/SNu1Rl86hhKmHjz0+3aSVWVnsGnGpAaC9ZM3d39CRW99JMcV27W8FVRreNZ9yfJaD4FeJQKn7Kvk7kB/qoYQ+KQRqcRa4Wf1LJxhL1FeZXG6iLfK2ZV+ibU6b8p4aO2r7WN1tWcOLIjmfxzAAsvVw65ruMvxU+1zXZwOsdNnqesAQiwWWvBacqp3p+pW9sbbZ7Llw2ocZes+oJPd3AchIcLnySHa8r12knUtN3gkzPGXvbHQN4c8NTNCNSJXfm0aFpSjcTJ8Fc23Aizq/knSuOUqqDzeo6tzqI30FudROUZTeAQGWm8rssujiQHr87/vjUjTe3TBo579Z+qyFOep6yc3pJ/auqR9luvLCeiWJp0Cz4JXU8OSJbrtdM1vuQHn5wx9rQ/9vLkgLdua/BpkXOTYkxJ4qgY6TTOS/utUAPyRolWvpWfHDxX2TWmxJhO7Y1clPZO2zfSgd7unOApz1NWqw1qF9NHOHG2bKjxxw5zMcjKm5lo/Ag++fJzphmmFQ8+TcNpQali94AFunRPKaZbKT4tdW7MK3Mj+lMbve5eUD7plPlCGzfM7J+WqhxTm5RbI3ATZYqzG6x+8ucET3mesrpt+E44T+k8gMPz7skrHAefjiCX5ICnGYNPnmjeydqz/UvqVoRPS52bmYM/CB3q6bNGJKM7QCEMTUk+HcmrTvT4kS5DeqbiccSTgqc8T1ld5SWb6aOpU67YCHtsFYJP48hP5ue4mOW5wafl2I2dWfIeMFbvlLySupXk02znJmUYkfHQm1CNeOq0Y4p+dcxozEYK1c1SabnpQM5hWtP+RZvjUsFuDDcjFUxxgHa6pzxPWaYfdsBWPHuxkWmTN7CDHThntVDrGHw6znCAuxc/3W0YfHKHNBVY5B6QVnDGfhHdSvNptnMTQIzEbBRmN81rA04KVw5CsV2kaXkrlsaUz00VpmXW2v/SuSJPeUtk8VqtdTKmNA07rOrcVF/Kj+DTuJWWcGBc4rzc4NM8vLxLb23/sfYs0a0on5Y4N3s+ctCN00Zj6Q3xpdLtNXvScV7Z5201UvQKzBHWSUWiMQdqPZN/ZtTsKc9TVtUE2aD63mNGeyiKc8Fea4bg0xFtdw54GjH45IlmVtae7e+u2xp8WuLcupbBMVWfA0hhpiOb1+y1f+p5W1dWsWPpZg40d/O2NBs5nNTDU56nLBSXvKpToXhye+oGr9XRGMM3+NRHZzY/+yKWpwSflmM39UxhDO8JZuvj0fHX0uZez6mMxfveuq3Fp0dzWiylmH605yN2KoCzREplAMWpAXjexjOf91Y4E9MrMONlsl2TmE5NR5km3EZuNt1q6adiT3mesmgjq73wUWQasB+2Iv1vxd3VYLDDWC8tlXX2vuoPPrVR9ORAW/J5R8Gn8/CbevZe7Y/+nrqtwqdZzk0NZCSWjsxoNM6MdKYju/+gTTqgjIXKOY4VmJKnuvk4++ZEWW7quQ+Vv1L6+/T8DeS56SbdwbyHu9I/ka6Yb1ZyASefdk5yZTzTgk9tNN040BY7fnSK68GnbId4HNRO7imM6+Kb2J+6J+jnpttafPq8Y4NThzwA7N783ukkevwtp6dy9MpJH3vepuzqo+on7JwI9sCSG3ArYBglfFLcHVV2y/FyxUeVY/q0CvW5fNv1ok461GmrylOdrrpZWzoxOLENhcrJD2UWSA8+JaAW5MDZ106iZrobfLpD42yMC9ofLc/Sr7BuhqIrnyYtnKyG4bVxVgwnmWL8pW7sQTG972vF1aitPma5LCuPM+ScF8q7UdwKSqPc74qzy3gpnboJ1EPjkYXMP5TXvAmoffucgBcUevWofBWUhwxGb5ThBRIc649KR24TtpDnrZs1RnL5zg3bgSGBjsg7pbdG2nWbcTi9UV91ltOP5AefBrAUNm78rHGmJpdrx1SW3OBTDYY3xp72R0VP/bx1K8En6dgsnHx49erVtbZbbVe3t7eHLTbV/UHb9bl1S8YzbY/PlWPn71leAd2uJPODtf0+x7RDW/BpxvUcfBq+9wWfhrEZuk9sxSfV+1Kb1Lo9zJ2WNGfrHTOSav0Ny8IKeIlicNS2QOae5XnrxsslueeRC2Db/JTg03wTBJ+GMQs+DWMzlLM5n3bh3OSQmF7kLT6mzhYFnct0zpzv1Ebr2bO8ArqBO/g307yj4Ow8s25H8GminYJP40AFn8bx6ebuhU+7cG41OLzBN3UNxC6eHL8UqK1nSLlCM9L2LM9bN3D3GDnPgLd40eDTdIiDT6exCj6dxshK7IJPk14oMY1Lx3JOjCBYcNnTSZVW+17LF9YsrPxWcfct2HvdLpRXm4JPK1sx+LQy4Bde3Vw+qXzzQsmunNuF2ymaFwgEAoFAIFAQgdS5PUrq+aCM5LDapUfPcDxCIBAIBAKBQCCwGwTkm0b/xQTnxnTU0POWi5uq2o1lQpFAIBAIBAKBcxAYfbv7/wH5Cvian0Ks8AAAAABJRU5ErkJggg==",
            "text/latex": [
              "$\\displaystyle \\left[\\begin{matrix}M{\\left(0,0,0,0,4 \\right)} & M{\\left(0,0,0,1,4 \\right)} & M{\\left(0,0,1,0,4 \\right)}\\\\M{\\left(0,1,0,0,4 \\right)} & M{\\left(0,1,0,1,4 \\right)} & M{\\left(0,1,1,0,4 \\right)}\\\\M{\\left(1,0,0,0,4 \\right)} & M{\\left(1,0,0,1,4 \\right)} & M{\\left(1,0,1,0,4 \\right)}\\end{matrix}\\right]$"
            ],
            "text/plain": [
              "⎡M(0, 0, 0, 0, 4)  M(0, 0, 0, 1, 4)  M(0, 0, 1, 0, 4)⎤\n",
              "⎢                                                    ⎥\n",
              "⎢M(0, 1, 0, 0, 4)  M(0, 1, 0, 1, 4)  M(0, 1, 1, 0, 4)⎥\n",
              "⎢                                                    ⎥\n",
              "⎣M(1, 0, 0, 0, 4)  M(1, 0, 0, 1, 4)  M(1, 0, 1, 0, 4)⎦"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "\n",
            "Explicit form with integrated kernel: \n",
            "\n",
            "First calculation of PMatrix_Singlet with:    [1, 0, 4, 'StandardCutoff']\n"
          ]
        },
        {
          "data": {
            "image/png": "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",
            "text/latex": [
              "$\\displaystyle \\left[\\begin{matrix}0.666666666666667 & -4.0 & 1.33333333333333 & 4.0 & 3.05315751159527 & -6.0\\\\-1.33333333333333 & 1.16666666666667 & -2.66666666666667 & -6.0 & 4.0 & 20.3696044010894\\\\-1.33333333333333 & 8.0 & 0.666666666666667 & 4.0 & -1.33333333333333 & 8.0\\\\-1.33333333333333 & -12.0 & 1.33333333333333 & 1.16666666666667 & -1.33333333333333 & -12.0\\\\-1.33333333333333 & -4.0 & 0 & 0 & 0.666666666666667 & -4.0\\\\2.66666666666667 & 6.0 & 0 & 0 & -1.33333333333333 & 1.16666666666667\\end{matrix}\\right]$"
            ],
            "text/plain": [
              "⎡0.666666666666667        -4.0        1.33333333333333         4.0         3.0\n",
              "⎢                                                                             \n",
              "⎢-1.33333333333333  1.16666666666667  -2.66666666666667        -6.0           \n",
              "⎢                                                                             \n",
              "⎢-1.33333333333333        8.0         0.666666666666667        4.0         -1.\n",
              "⎢                                                                             \n",
              "⎢-1.33333333333333       -12.0        1.33333333333333   1.16666666666667  -1.\n",
              "⎢                                                                             \n",
              "⎢-1.33333333333333        -4.0                0                 0          0.6\n",
              "⎢                                                                             \n",
              "⎣2.66666666666667         6.0                 0                 0          -1.\n",
              "\n",
              "5315751159527         -6.0      ⎤\n",
              "                                ⎥\n",
              "    4.0         20.3696044010894⎥\n",
              "                                ⎥\n",
              "33333333333333        8.0       ⎥\n",
              "                                ⎥\n",
              "33333333333333       -12.0      ⎥\n",
              "                                ⎥\n",
              "66666666666667        -4.0      ⎥\n",
              "                                ⎥\n",
              "33333333333333  1.16666666666667⎦"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        }
      ],
      "source": [
        " # Construction of the Singlet-PMatrix\n",
        "def PMatrix(M_max, N_min, Nf_num, cutoffnmaxfct=CutoffFct,  Mat=ExplicitSplitFunMatrix ):\n",
        "    global memory_PMatrix\n",
        "     # get the name of the cut-off function\n",
        "    cutoff_name = cutoffnmaxfct(0,0,True)[1]\n",
        "    if (M_max, N_min, Nf_num, cutoff_name) in memory_PMatrix:\n",
        "        return memory_PMatrix[(M_max, N_min, Nf_num, cutoff_name)]\n",
        "     # if not, insert master integrals in the splitting function matrix\n",
        "    else:\n",
        "        print(\"First calculation of PMatrix_Singlet with:    \"+str([M_max, N_min, Nf_num, cutoff_name]) )\n",
        "        result = np.vstack([ np.hstack(PMatrixRow(Mat, M, N, M_max, N_min, Nf_num, cutoffnmaxfct ))\n",
        "                        for M in range(0, M_max + 1  ) for  N in range(N_min, cutoffnmaxfct(M_max, M) + 1) ])\n",
        "        memory_PMatrix[(M_max, N_min, Nf_num, cutoff_name)] = result\n",
        "        return result\n",
        "\n",
        "\n",
        "\n",
        "\n",
        " # Example\n",
        "memory_PMatrix = {}\n",
        "print(\"Schematic form of the P-matrix for cutofflog = 1, cutoffx = 0 and Nf = 4:\" + \"\\n\")\n",
        "display( sp.Matrix(PMatrix(1, 0, 4, CutoffFct, Matrix)))\n",
        "memory_PMatrix = {}\n",
        "print(\"\\n\"+\"Explicit form with integrated kernel: \"+ \"\\n\")\n",
        "display(sp.Matrix(PMatrix(1, 0, 4)))"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "3YmcbeVuxJJy"
      },
      "source": [
        "$\\,$"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "9qHjq_hHxJJz"
      },
      "source": [
        "### The Non-Singlet $\\mathcal{P}$-Matrix"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "98M5a4cIxJJ0"
      },
      "source": [
        "Since at LO all non-singlet PDFs evolve with $P_{qq}^{(0)}$, we can derive the non-singlet evolution matrix from the singlet matrix by considering only the first entry of the splitting function matrix. Therefore, we simply build **PMatrix_NonSinglet** analogously to **PMatrix**, but out of that component only."
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 246
        },
        "id": "0_k3zSM7xJJ1",
        "outputId": "a6d31490-8164-46e4-98ac-b6b78adf7e26"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Schematic form of the P-matrix for cutofflog = 1, cutoffx = 0 and Nf = 4:\n",
            "\n",
            "First calculation of PMatrix_Singlet with:    [1, 0, 4, 'StandardCutoff']\n"
          ]
        },
        {
          "data": {
            "image/png": "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",
            "text/latex": [
              "$\\displaystyle \\left[\\begin{matrix}\\operatorname{M_{1 1}}{\\left(0,0,0,0,4 \\right)} & \\operatorname{M_{1 1}}{\\left(0,0,0,1,4 \\right)} & \\operatorname{M_{1 1}}{\\left(0,0,1,0,4 \\right)}\\\\\\operatorname{M_{1 1}}{\\left(0,1,0,0,4 \\right)} & \\operatorname{M_{1 1}}{\\left(0,1,0,1,4 \\right)} & \\operatorname{M_{1 1}}{\\left(0,1,1,0,4 \\right)}\\\\\\operatorname{M_{1 1}}{\\left(1,0,0,0,4 \\right)} & \\operatorname{M_{1 1}}{\\left(1,0,0,1,4 \\right)} & \\operatorname{M_{1 1}}{\\left(1,0,1,0,4 \\right)}\\end{matrix}\\right]$"
            ],
            "text/plain": [
              "⎡M₁ ₁(0, 0, 0, 0, 4)  M₁ ₁(0, 0, 0, 1, 4)  M₁ ₁(0, 0, 1, 0, 4)⎤\n",
              "⎢                                                             ⎥\n",
              "⎢M₁ ₁(0, 1, 0, 0, 4)  M₁ ₁(0, 1, 0, 1, 4)  M₁ ₁(0, 1, 1, 0, 4)⎥\n",
              "⎢                                                             ⎥\n",
              "⎣M₁ ₁(1, 0, 0, 0, 4)  M₁ ₁(1, 0, 0, 1, 4)  M₁ ₁(1, 0, 1, 0, 4)⎦"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "\n",
            "Explicit form with integrated kernel:\n",
            "First calculation of PMatrix_NonSinglet with: [1, 0, 4, 'StandardCutoff']\n"
          ]
        },
        {
          "data": {
            "image/png": "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",
            "text/latex": [
              "$\\displaystyle \\left[\\begin{matrix}0.666666666666667 & 1.33333333333333 & 3.05315751159527\\\\-1.33333333333333 & 0.666666666666667 & -1.33333333333333\\\\-1.33333333333333 & 0 & 0.666666666666667\\end{matrix}\\right]$"
            ],
            "text/plain": [
              "⎡0.666666666666667  1.33333333333333   3.05315751159527 ⎤\n",
              "⎢                                                       ⎥\n",
              "⎢-1.33333333333333  0.666666666666667  -1.33333333333333⎥\n",
              "⎢                                                       ⎥\n",
              "⎣-1.33333333333333          0          0.666666666666667⎦"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        }
      ],
      "source": [
        " # Construction of the non-singlet P-matrix\n",
        "def PMatrix_NonSinglet(M_max, N_min, Nf_num, cutoffnmaxfct=CutoffFct,  Mat_NonSinglet= ExplicitSplitFunMatrix):\n",
        "     # get the first component of the splitting matrix\n",
        "    Mat = lambda M,N,i,j,Nf: Mat_NonSinglet(M,N,i,j,Nf)[0][0]\n",
        "     # analogous to the singlet case\n",
        "    global memory_PMatrix_NonSinglet\n",
        "    cutoff_name = cutoffnmaxfct(0,0,True)[1]\n",
        "    if (M_max, N_min, Nf_num, cutoff_name) in memory_PMatrix_NonSinglet:\n",
        "        return memory_PMatrix_NonSinglet[(M_max, N_min, Nf_num, cutoff_name)]\n",
        "    else:\n",
        "        print(\"First calculation of PMatrix_NonSinglet with: \"+str([M_max, N_min, Nf_num, cutoff_name]) )\n",
        "        result =  result = np.vstack([ np.hstack(PMatrixRow(Mat, M, N, M_max, N_min, Nf_num, cutoffnmaxfct ))\n",
        "                        for M in range(0, M_max + 1  ) for  N in range(N_min, cutoffnmaxfct(M_max, M) + 1) ])\n",
        "        memory_PMatrix_NonSinglet[(M_max, N_min, Nf_num, cutoff_name)] = result\n",
        "        return result\n",
        "\n",
        " # Example, to indicate the structure\n",
        "memory_PMatrix = {}\n",
        "print(\"Schematic form of the P-matrix for cutofflog = 1, cutoffx = 0 and Nf = 4:\" + \"\\n\")\n",
        "display( sp.Matrix(PMatrix(1, 0, 4, CutoffFct, Matrix_11)))\n",
        "memory_PMatrix = {}\n",
        " # Example, non-singlet case\n",
        "print(\"\\n\"+\"Explicit form with integrated kernel:\")\n",
        "display(sp.Matrix(PMatrix_NonSinglet(1, 0, 4)))\n"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "aZeUmXSjxJJ3"
      },
      "source": [
        "$\\,$"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "5MP10sAUxJJ4"
      },
      "source": [
        "$\\,$"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "SlahlEhgxJJ5"
      },
      "source": [
        "# Parametrisation of the Initial PDF"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "0QZef_0XxJJ6"
      },
      "source": [
        "To evolve the initial PDF at scale $\\mu_0^2$ to a final scale $\\mu^2$, we must first parametrize the initial PDF in terms of our spanning functions $\\frac{\\ln^m(x)}{m!}\\, x^n$.  \n",
        "\n",
        "Note that this parametrization is NOT unique as we could always write $x^n \\,=\\, \\sum_{k=0}^{\\infty} n^k \\frac{\\ln^k(x)}{k!}$ .  How exactly this parametrization in terms of spanning functions is determined will depend on the initial PDF.\n",
        "\n",
        "If the initial PDF contains $x^{\\alpha}$, the parametrization in terms of a finite set spanning functions will give a better approximation if $x^{\\lfloor \\alpha \\rfloor}$ or  $x^{\\lceil \\alpha \\rceil}$ are included in this finite set of spanning functions. We will therefore assume that these powers are indeed included and build **InitialConditionVector(Non)Singlet** to work on real powers of $x$ and positive integer powers of $\\log$."
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 56
        },
        "id": "zl41AQ4XxJJ7",
        "outputId": "b8b2707e-aa6d-48b3-b64c-47d676daa24e"
      },
      "outputs": [
        {
          "data": {
            "image/png": "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",
            "text/latex": [
              "$\\displaystyle \\frac{35 x^{2} \\log{\\left(x \\right)}^{3}}{256} + \\frac{105 x^{2} \\log{\\left(x \\right)}}{32} + \\frac{35 \\log{\\left(x \\right)}^{3}}{1536} + \\frac{35 \\log{\\left(x \\right)}^{2}}{256} + \\frac{35 \\log{\\left(x \\right)}}{64} + \\frac{35}{32}$"
            ],
            "text/plain": [
              "    2    3           2                3            2                    \n",
              "35⋅x ⋅log (x)   105⋅x ⋅log(x)   35⋅log (x)   35⋅log (x)   35⋅log(x)   35\n",
              "───────────── + ───────────── + ────────── + ────────── + ───────── + ──\n",
              "     256              32           1536         256           64      32"
            ]
          },
          "execution_count": 15,
          "metadata": {},
          "output_type": "execute_result"
        }
      ],
      "source": [
        " # Pattern-Matching variables, case differentiation betweeen positive and negative sign for non-integer powers\n",
        "n_int = sp.Wild('n_int', exclude=[x], properties=[lambda k: k.is_Integer])\n",
        "m_int = sp.Wild('m_int', exclude=[x], properties=[lambda k: k.is_Integer])\n",
        "n_neg_non_int = sp.Wild('n_neg_non_int', exclude=[x,0], properties=[lambda k: k.is_negative and not(k.is_Integer)])\n",
        "n_pos_non_int = sp.Wild('n_pos_non_int', exclude=[x,0], properties=[lambda k: k.is_nonnegative and not(k.is_Integer)])\n",
        "\n",
        " # express the initial PDF through the basis functions in a given order\n",
        "def ExpandInBasis(expr, order):\n",
        "    if expr==0:\n",
        "         return 0\n",
        "    else:\n",
        "        expr_expanded = expr.series(x, x0=0, n=order).removeO().expand()\n",
        "        expr_with_integer_exponents=expr_expanded.replace( x**n_neg_non_int, lambda n_neg_non_int: expansion_neg(n_neg_non_int, order)\n",
        "                                            ).replace( x**n_pos_non_int, lambda n_pos_non_int: expansion_pos(n_pos_non_int, order)\n",
        "                                            ).expand()\n",
        "        return expr_with_integer_exponents\n",
        "\n",
        " # expansions of the non-integer powers, used in \"ExpandInBasis\"\n",
        "def expansion_neg(n,order):\n",
        "    n_float_part, n_integer_part = math.modf(n)\n",
        "    return sum([n_float_part**j/ sp.factorial(j)  *  (sp.log(x))**j * x**n_integer_part for  j in range(0, order + 1) ])\n",
        "\n",
        "def expansion_pos(n,order):\n",
        "    return sum([(n-round(n))**j/ sp.factorial(j)  *  (sp.log(x))**j * x**( round(n) ) for  j in range(0, order + 1) ])\n",
        "\n",
        "\n",
        "\n",
        " # example in order 3\n",
        "example_pdf = x * 35/32 * (1-x)**3 / sp.sqrt(x)\n",
        "ExpandInBasis(example_pdf,3)"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "lgaWKXkKxJJ8"
      },
      "source": [
        "The PDF can thus be written as a vector in the base"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 125
        },
        "id": "huCGeQ0KxJJ9",
        "outputId": "d2685735-f7e7-4b26-cb11-64be35e3a04a"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Basis functions\n"
          ]
        },
        {
          "data": {
            "image/png": "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",
            "text/latex": [
              "$\\displaystyle \\left[ 1, \\  x, \\  x^{2}, \\  x^{3}, \\  \\log{\\left(x \\right)}, \\  x \\log{\\left(x \\right)}, \\  x^{2} \\log{\\left(x \\right)}, \\  \\frac{\\log{\\left(x \\right)}^{2}}{2}, \\  \\frac{x \\log{\\left(x \\right)}^{2}}{2}, \\  \\frac{\\log{\\left(x \\right)}^{3}}{6}\\right]$"
            ],
            "text/plain": [
              "⎡                                              2          2        3   ⎤\n",
              "⎢       2   3                     2         log (x)  x⋅log (x)  log (x)⎥\n",
              "⎢1, x, x , x , log(x), x⋅log(x), x ⋅log(x), ───────, ─────────, ───────⎥\n",
              "⎣                                              2         2         6   ⎦"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "PDF as vector\n"
          ]
        },
        {
          "data": {
            "image/png": "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",
            "text/latex": [
              "$\\displaystyle \\left[\\begin{matrix}\\frac{35}{32} & 0 & 0 & 0 & \\frac{35}{64} & 0 & \\frac{105}{32} & \\frac{35}{128} & 0 & \\frac{35}{256}\\end{matrix}\\right]$"
            ],
            "text/plain": [
              "⎡35           35     105   35      35⎤\n",
              "⎢──  0  0  0  ──  0  ───  ───  0  ───⎥\n",
              "⎣32           64      32  128     256⎦"
            ]
          },
          "execution_count": 16,
          "metadata": {},
          "output_type": "execute_result"
        }
      ],
      "source": [
        " # Expands the initial pdf in terms of the basis and transforms it into the corresponding vector\n",
        "def InitialConditionVectorNonSinglet(expr, cutofflog, cutoffnmin, cutoffnmaxfct=CutoffFct):\n",
        "     if expr==0:\n",
        "         return [0 for n_logx in range(0, cutofflog + 1) for n_x in range(cutoffnmin, cutoffnmaxfct(cutofflog, n_logx) + 1)]\n",
        "     else:\n",
        "          expr_expanded_dictionary=ExpandInBasis(expr, cutofflog + 1).replace(sp.log(x), logx).as_coefficients_dict()\n",
        "          return np.array([expr_expanded_dictionary[(logx**n_logx * x**n_x)] *math.factorial(n_logx)\n",
        "                                for n_logx in range(0, cutofflog + 1) for n_x in range(cutoffnmin, cutoffnmaxfct(cutofflog, n_logx) + 1)])\n",
        "\n",
        " # example from above in order 3\n",
        "example_pdf = x * 35/32 * (1-x)**3 / sp.sqrt(x)\n",
        "print(\"Basis functions\")\n",
        "display(BasisFunctions(3,0))\n",
        "print(\"PDF as vector\")\n",
        "sp.Matrix(InitialConditionVectorNonSinglet(example_pdf, 3, 0)).transpose()"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "G-NhHxwFxJJ_"
      },
      "source": [
        "In the singlet case, the same method can be used to parametrise the singlet quark and gluon distribution simultaneously. Note that **InitialConditionVectorSinglet** hands back a 2 row vector where the first row contains the quark coefficients, while the second row contains the gluon coefficients."
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 144
        },
        "id": "jF683qY9xJKB",
        "outputId": "fcb1fce4-d739-405f-e4f3-3cd5cc456dfc"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Basis functions\n"
          ]
        },
        {
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAAiAAAAA/CAYAAADZlnN7AAAACXBIWXMAAA7EAAAOxAGVKw4bAAARTElEQVR4Ae2d7bXdNBaGT+5KASR0QDpghgq4dECYCm7oAFZ+wb9Z0AFJBQzpAKaCJHQwdEC4HTDv42t5+fj4W7JsH79ay8e2LG1tPZKOtyXZevTdd9/dnk6nX7U13R/ff//9s6anz03ABEzABEzABExgDAHZEe8V7tOWsM8f1zy/qB1z+KFx7lMTMAETMAETMAETmELgToGfNiIUnR6VASIr5bdGAJ+agAmYgAmYwK4I6F72kRR+WSr9Sbm/k//9rjKyYWWnMFbY35tZCWVRGSDNAD43ARMwARMwgR0S+EE3uK+D3jr+SccMA3hKQYASv0/C+CZeD0swARMwARMwgc0QeCGjg7mNwf2gg0/k1zYPIYTxfhqBJIxtgEyD7tAmYAImYALbJkDvx7ttq7h77ZIwtgGy+3pwnAzoCSaM507OdEzcyYk5ggmYQC+BmPY4FFfXX2mrz/fgZslbnRdzEXqV3PnFIU592RuKq+tJGNsA6SsFX9sMAVX4b6RMTBcqXbDIsDMBE1iRQM62rLT4z/hS2z9WzHL2pPfC+FH4DogUfjSFUlmwv1CwOq5bm1PEOOxGCZTl+1rq0evwm86fr6Wq0uYP5DPtv43RQfExQO61fxUjx3FNYG8EVOe5Ea/enqVHtrastPjvYgLqcx0vfo8y4/GMxeovlcvdJANEkT4qKzHfCPmnNir1kxyFq3TsViCgsmX2ON2XqxggZZ37r/ZJnmDK/Hyu/eJ/SCsUl5M0gV4CZf1fpT0rbe4fWdqy0sL4+Fb74m2Y8vyk/R+9gBJcVBqr/Wcq7V0wlp6FATLpNVxF4k+7uBHpOLZLPEFRW0QGAmt/kI4Z7DzFpHLIQmbxx5RKqOWYwE4IrNmes7Rl3ZtCzwcGSBi2pb1H9aBOKF8zHgnrZmQ4BzOBtQh8pT+RZEMmpSxk8qRgZwImkI9ArrZMDwSv4bIPG6+N8gB97W5XjCf1gFx7yTl/+Qjoz4BJob3dobrOeHFvmJkaI/MrbckMm5l6OJoJXAWBofacsy0rrSdXAbWRiWtkbAOkUcg+HUdAjYEeBLpU/1fG4CuDv8j/7JP+OudJpHgNTnu6RlkDgLiMQ/+qre/rhKxPdCZP55VTXOS8KD0+0541B0jjX6XfW4V5Ux7Xd8hEtg2QOhUfH5ZA2ZaWbM+Hb8tmfNm8PARzycQ+AwTUkBhXpWuTz/H+WG7FGKuOq1ddy3AYHKzDwHgs84f4k+NNFAyDoXkYTHQOBo4OL1yVvq681cYs/1vS0j4YSDq8cMjEULEzgcMTUHvJ0Z4P3ZbNuL2Z2QBp52LffgK8fv1Gjao5PMKNH6MgTPx6qXN6Ou5r4uh9KCaDyb+zd6MMjxHROqFLcen5wJgJjjQYsgm9Gk91XL8ewrFHpg2QOhEfH5lAjvZ89LZsxi0tzEMwLVDs1U2gNC64edPjcOZ07Xdt+DEE8jsHkQ4jom681MW9U1p1A4jXdEm/CK9932vDxOMP0c4EDk1A7YSHhRzt+bBt2Yy7m5h7QLrZ+Eo7gdBz0GUYEIs/NRyvvDLZtH6z51pXzwRxRjnJbBo4TCr9eVTk06nvz3CkCAczgasgsHp7PkBbNuOOpuIekA4wW/Uub+YMbeBCxWaORZ9B8BA6zW/odagbFU3JIQwLQjEk8lr64Ye+DNGEYRKd9jqGSvrSKSJLHhNdCVdNOJVfEU/7+yLQ+Q/XkG1nAkcnENpq0V46YIQwMe35yG058DPjRgWzAdIAsoNTbuDV5E0d08vAhNC+t0mSZUvphWEOZrVXN3wS0DUMARzjnTjOL96MKa6M+wlGy1lopUNDJg1YMI8EHkxsDQ1dp6eXOi/mmnDScPSA1MM2LvvUBI5BQG0kV3s+bFs24+62dNN9afDKx2UI/szt8hF4oQodbvSkynAGwxwMbeRynyshPnjTTBNdeCsmTC6913kxKVV+6NgcjhnSl2EWXq9tOvLP9kEyMUbOejPkx7WLOSryC66YLxJOrnkP87n5i4k7N809xovhFBM3Iasc7fnobdmMWyrs4xa/Xi81mPrTLWF5wsW65ZsOY7vWe9PwxV4CPO3TFbqoU1liXDDUw+tzJ51T7rxKy1stPDVxE+ccIwPHjY7zYHycONbGNXpoKic/6stP2v9YebYfMKcj1Ld6CNKgrmFonCTna23Uv9AbhGFy1jtDuJojXtWLVPO/qkMx4JVoWLPNcRiMX2obKqc5sq8izl4YS8+12/PVt2Uznt6kJy1GN118+hhlIXNT8iq8giAe9Dpwk8gyBDOlRKUT3wDB0CiMAe3prXiqjT9D9B40QhSHb3awmiVPUNFOcjCUhj6ANisdySZffIuENLyC8CyKw5G2wll68Nr3YVZpVn6j2rPi76YtD9fCZUIchbHyOX0xumWQD0uVsty4+GOnq50n8tndyop7NU5cuOHxJ0hvxKacdAu9E1VPhPzoLWGjFwVDhFdlh56uMVTorUjVY1F8q0TykjvlCSMJw/isxyd5QgMClT7thTkw0fVCMhhSe6/tP9oou9Wd9Fids3S4asbNQlZ+U7Tn3bTlZv5znB+R8U0OsLFpqGCYYMhTMDehn2PlXUN8scAIo0FvtSeIYaK+uSmUJUMmvU75ZKilmD/SG3DExZIZspYeKsRQXtNRLwbZTlAQWcjcmluT81EYhzKPbs87bcsh/zn2h2P8OAdVp5GWQHkjZb4Fb6KcynP2c8f60yr4oBNGI0/gPInzYbI/y0Q+1p6nR14d5kl2jKOnhGG3Ir9jInSE4UaaqielI4lNeDNBOFk+JeuVtr+01ef8bCKjKypxKMYq+1Tt2W25o9IekbENkI7KsFVvVVJ6PriRcjNgCAbHzabrldMiwBo/NKgUepUNk4mm32gbGrJpzSpxdQEZmzHSWhXt8ZTu9N706q/rDMn1hulJou8SMvnY29K9R306ZLk2xPmojJXv6PaMDG2Hb8tdFflojG2AtNQEVQKe0OesstoibdhrYnrML0C/s3kGNOrhlPYbQvnjBjjL+CDXij87bipq0oFyo+s+LLDHxOGL76QoHOPtlCd5xuBk8h9xr24F4ZJJ0raWgfPhV3ZVXZztVD67b8uzM58p4l4Y72IOSKYyqyfDtyuKVV7l+VYbE2Bv5UcvQ7iJ6DCZG52edHii7VFzS6aJBS1CQOVFbxVGY1XW8it6rrSnd6ZwZTgMjqOsIFzxUJ6j21omzkyED0ZkUW6Nn7l5QiYGp50JHIKADZBGMesPLGaV1Ya04dPc6Q1r5BALEWAOi1cQrsFdqO7n4MxDSOsE2Mg8IdMGSK2O+PC6CXgI5rJ8Y1ZZvZQ27JM7vWGNHCIpAd2U6P3gxsIT/pnTNT7qhh8TdcdOyiV8l+P15vuOizF1jW5zbrwpXYw+F3pk5Lwnxhec7GECWyEw2gBR4/57itIK/2hK+K2Eld7NmwAT7/69lH650xubj6nlPVbuFsNlqKvhqbbLMAALRgqOCcZ8KO0jbSE816Jfg5W8mLrdd9NF78kuUp+29FbnHJmn5IwDJOk16f87xLvWvXgkvz+Z8XltGcN4igGSvMDO1d3emQDeSiue+uof0yqeAnUt3BySKZ47vT7Fx1Sevvi+dkaA3gNcUXceDi9+Qxi+BcCbJq9VBvhxU2VOwdi3T+jG70tHl4tJuVPrNjKRvYhLVPcDw778hzAxnHfH2O15kWp7JtSMz3CMOrkZFSpBIBVO359CghQeRMSkQ1xtPH3y54xjkiCvjYU/Lfz4rsU9B8HpfFbeiKdtcnoh3b79XJ36ZB7lWmp2kkfPA3Xm4jsmuhbqGnMXcJzzZgwf3uNVa/ZjjQ/iB6OF48pJRmxd4+m83g4K2citEplwkECfi9QkMxfnXTC+AGSPTgJz63GnQF8YRSCLAVIWLh8yOnt1dJSGl4H4kBWOP8QzlyAd/vzZRq+yGpnm5PTOMtxxEqlTh9RjeC/ILsdqmBQSN+EsKwhHslqk7ivvOTjvhTH1wW6AQGQ9HpDuy30Esi1Gp0IOr63N+nS44tefEHnq4k+AJxF6EKonxJh0FBe51XcadM6ruHzYiSdXjKfWVVbnpjk3Pekx6ObqNCj4AAHmslO8T4XnpTZurjhW7aUXo+g50J7hFF7lpjcExzkL8lUrCOOpc+oasuoOGYTt/Z6JrhOPHpSzxQl1PqtuBwUUn/bLB6Saus5q1zH6KO6qnMv0N884lJ33wwRUprPq8bBkh2gjIN7FYnTZDBCUUKLczFklNPwBt+kW7Zcrnbqia6RZT7/teIs6tem5Rb+12CldvgGCoVHMO9Iew+GpNm66xfoj8hsyQvgzZegGIz3aSQ6GEob+mVETBMs/S7sO6aXYS+cozopvxikKYkMy9liPN4RvkipivcpquJ8p4WpC5ySNpwXOlU5dqzXSrKffdrxFndr03KJfdnZqG0XPSb2N6BhjnW3LKwhnZxVTYRJxxhhkjhhbCkfPWN+bTptnLK6hhw8efKztgzZ6AJMYwghd2G2ecVv+98z9pi1DS/gJEk9yfy4huy4zVzprp1lPv+14DQ5teuzRb0V2vJmxqxWEV2QVU7WiOSvfDPtmWaV5D4ylYxhOZJiOjYUoMTze6zgMScaU2aJxpWOW+1PqTEjvXXN/nBpIj7wXgtXbddwTd8qlXOnUdVojzXr6bcdb1KlNzy36rcJO7YM3rva2gvAqrGIqTULOuVZ23QPj0CNUFY040/vBl6WZv/ekurDNgz0wbiO3a+5Z54C00bOfCZjAMgT058/T0ZfazzL8FY81at5oX0yiXUbLfUs144fyEwfG9OlFYK0qhgwLp2OMD+YIPdOx69EDlmS/e+Ve6n2XswckGXQLMgETGCZQ/uHPMj6Qrviz4w5rdx0hzLgqR96O+lQ8KuOjuvJwgHFil57ArrlPNkBUwahISZfPTl8mlrgXAq5Peykp62kC3QTUjhmOanO8vXXS9Woiqtt8G6Z5flO4z0th2VhzJqHOXWp62ZxY+l4JuD7tteSstwn0ENDNEeODYUDe8Kk7t/k6jcTHPdwTpxQvblIPiDLWtVT9XakK3yvoe5UsXmNLuBoCrk9XU5TOiAm0EWD+B3OIqqE8t/k2TMn9LrgnTyGRwEkGiNJMunx2ojxYzH4JuD7tt+ysuQl0EpChwarOfLumOTTjNt9JLf5CD/d44QtImDQEo8xV43ilLixV//MCelnkAQi4Ph2gkJ3FwxFQu6an/Kn2bYsv+h6yUI3o475QktFiJxkg9dSU2VudMyG1+rKp/Fhx07Od66B8PIqA69MoTA5kApsmoHYcXrmtej7k1/rBNrf5dEU5hXu6VOMljR6CUQYxLBhbYgIRr/50LVXfnHAUr6UlXB0B16erK1Jn6OAE1KaZdMrnzJv3AIySV27zy1SQIe7LpJpG6mgDRMnR48HG1+0wRj5oq5z8uPa28vCBCfQTcH3q5+OrJrAbAvr/520XHlBZbJT5H3V3K7+wsrjvIXUykcdjuEcmsWj0xxOk0+vB+gdUoJMyzvf+WSGTyta5VD1h7UyghYDrUwsUe5nATgmwujBGSPhGVD0bYd6H23ydSprjMdzTpLSAFH+KfQGoFmkCJmACJmACJtBOQB0XfLr/bvYk1Hax9jUBEzABEzABEzCBYQI2QIYZOYQJmIAJmIAJmEBiAjZAEgO1OBMwARMwARMwgWECNkCGGTmECZiACZiACZhAYgI2QBIDtTgTMAETMAETMIFhAjZAhhk5hAmYgAmYgAmYQGICNkASA7U4EzABEzABEzCBYQI2QIYZOYQJmIAJmIAJmEBiAjZAEgO1OBMwARMwARMwgWEC1afY9WWyvxvB/5Dfs4afT03ABEzABEzABExgFAHZESzVwkKFFw4D5J22Ly6uNBaba7luLxMwARMwARMwARPoI3Cni09bArz7Pzp+xcHduMtwAAAAAElFTkSuQmCC",
            "text/latex": [
              "$\\displaystyle \\left[ \\frac{1}{x}, \\  1, \\  x, \\  x^{2}, \\  \\frac{\\log{\\left(x \\right)}}{x}, \\  \\log{\\left(x \\right)}, \\  x \\log{\\left(x \\right)}, \\  \\frac{\\log{\\left(x \\right)}^{2}}{2 x}, \\  \\frac{\\log{\\left(x \\right)}^{2}}{2}\\right]$"
            ],
            "text/plain": [
              "⎡                                          2        2   ⎤\n",
              "⎢1         2  log(x)                    log (x)  log (x)⎥\n",
              "⎢─, 1, x, x , ──────, log(x), x⋅log(x), ───────, ───────⎥\n",
              "⎣x              x                         2⋅x       2   ⎦"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "PDF as vector\n"
          ]
        },
        {
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAAQ8AAAAzCAYAAACJ4I1cAAAACXBIWXMAAA7EAAAOxAGVKw4bAAAFL0lEQVR4Ae2d4XHTQBCFEyYFBNJB6CCBCggdEDqAlJH8Y1JCoAImdAAdMEkH0AFJSuA948tEsqSzbJ/e4X03o8g6yXq3367Xuovk2z0/P9/f6SgXFxcPHdWuMgETCEYAuaAzRzwDhxss963lMhgfm2sCJtBP4Bq72jniehdXHr+w4wzZ5Uf/e73HBEzABP4RQK74iFenvPJwMQETMIHRBPaWfQeyzRGO5eXLMV5POh4SURs2p67jHzB/ieUSdb+xLl6U2jROqW/tnaXjbTB5ACQHSr5gucPyCsshlklKVG3Che0ch/qE9bf5Nv1wg+23WIomEKX23NaQtiu5r6o92G3BSR+wnGI5g2O/0rlTlcDa7E/uw/5Z4iBvssCK21fcLlWgI9OmTUp9a4+Pt8HkUSpIfd5BAqfYe9txxE/UnSDIeRVSqii1aZNS39rNqMrGm5NHE1gNWydoBLuJ7ZK6K9xfqii1aZNS39rNqMrGm5NHE5h0a8mrihclGqnUpj1KfWsPRlRvvDl5DHKbfGdyFMc4+kqpbotSm7Yq9a3dF20Yf+vb5eTRR6be+gNh05TaNFupb+1W4Dl5tICIN7vGOlKT0rcj/w9foii1aY9S39qLEZWNNyePRWiyGvS9U3el61Ix1aWBrI22U6lNQ5T61u7smmTjzcljox/BjZyMzxgddpwpfROUfAZJqU2TlfrWbgZdNt6cPJrAatjiIwC8m7ddjlFx++Rbsr1/E9tKbbZfqW/tZgRl421M8kgDRikjNaXKboXRRnL4DJR3WL9LSPGal5DvsXxIdSXWSm3ao9S39vh428sFIaAyI7PwJhqWa9Sx3/19DnxWWeJPVG2wZNbng3CvseYAKddvsH2Ldemi1KZtSn1rj4g3/55H6Y+iz28CW0YAX2L+PY8t86nNMYFJCYwZ85i0YRYzAROom4CTR93+cetMoFoCTh7VusYNM4G6CTh51O0ft84EqiXg5FGta9wwE6ibgJNH3f5x60ygWgJOHtW6xg0zgboJOHnU7R+3zgSqJeDkUa1r3DATqJtA9tkWNh+3o8omIJrrH2HNZ2wmnXBKaXdUbfqbBfbb55VP9JV9tgVO7JyEB/4tOgERdPkk6dMJpxhMz1H/gHXxorKbhgXWts9bE30hHIp+zlaJN8Rn/tmW+UGqCYiUE07JJj8SM5fZPQ9i+5wgUBAH/JKseqKv3JiHciKcGUTRH6XdUbVFrn6Ujcp9ZbtzyUM5Ec6jVwUvlHZH1Ra4uSEZlfvKdvcmD1w2sf+ZK4pfFcu1aa39Srujaq/lsA28OSr3de3uTR7wSUoMQwOUyySYDbh30lMo7Y6qPamDO8Sicl/L7qHk0cF4oepgoSZGhdLuqNrqyIrKvdfuoeShnAhHGShKu6NqK/1N7ajc17K7N3mgP5S6K11dk1RXZAIiZSQp7Y6qrfQ3taNyX9fu3uQxd6hyIhxlTCntjqqt9De1o3Jf2e5c8lBOhKMMJqXdUbWV/qZ2VO4r2z2YPHBZI5uAqBVJadAmjQ63dm92U2l3VO0OD9rnlU/0tdfhtHbVMSokExDhg8SsyMIbWVgmm3AKWjK7A2vv2Of/z0Rf2Qfj+Il1MQETMIFEAAk+/2BcOthrEzABE2gTGBzzaB/sbRMwARNIBJw8EgmvTcAERhFw8hiFywebgAkkAk4eiYTXJmACowikf9UeYgQ13XI+OwG20+3po07og03ABLaLQDs3wLpZrkhXHleouH+ypB883i4KtsYETGAVArzfaiE//AWzdajs5cB6JQAAAABJRU5ErkJggg==",
            "text/latex": [
              "$\\displaystyle \\left[\\begin{matrix}1 & 1 & 1 & 0 & 0 & 0 & 0 & 0 & 0\\\\0 & 1 & 0 & 0 & 0 & 1 & 0 & 0 & 0\\end{matrix}\\right]$"
            ],
            "text/plain": [
              "⎡1  1  1  0  0  0  0  0  0⎤\n",
              "⎢                         ⎥\n",
              "⎣0  1  0  0  0  1  0  0  0⎦"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        }
      ],
      "source": [
        " # Expands the initial pdf [q(µ0^2),g(µ0^2)] in terms of the basis and transforms it into the corresponding vector\n",
        "def InitialConditionVectorSinglet(lst, cutofflog, cutoffnmin, cutoffnmaxfct=CutoffFct):\n",
        "     output_row1 = InitialConditionVectorNonSinglet(lst[0], cutofflog, cutoffnmin, cutoffnmaxfct)\n",
        "     output_row2 = InitialConditionVectorNonSinglet(lst[1], cutofflog, cutoffnmin, cutoffnmaxfct)\n",
        "     return np.array([ output_row1, output_row2])\n",
        "\n",
        "\n",
        " # example\n",
        "example_quark_pdf = 1/x + 1 +  x\n",
        "example_gluon_pdf = 1 + sp.log(x)\n",
        "print(\"Basis functions\")\n",
        "display(BasisFunctions(2,-1))\n",
        "print(\"PDF as vector\")\n",
        "display(sp.Matrix(InitialConditionVectorSinglet([example_quark_pdf, example_gluon_pdf], 2, -1)))"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "sZ9lZXUfxJKC"
      },
      "source": [
        "To transform the \"vectorized\" PDF back to a function, we multiply it with the appropriate basis functions,"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 183
        },
        "id": "AEX6OH9qxJKD",
        "outputId": "15161d7a-df51-4aa7-d305-c4e64ade46ee"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Basis functions\n"
          ]
        },
        {
          "data": {
            "image/png": "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",
            "text/latex": [
              "$\\displaystyle \\left[\\begin{matrix}\\frac{1}{x} & 1 & x & \\frac{\\log{\\left(x \\right)}}{x} & \\log{\\left(x \\right)}\\end{matrix}\\right]$"
            ],
            "text/plain": [
              "⎡1        log(x)        ⎤\n",
              "⎢─  1  x  ──────  log(x)⎥\n",
              "⎣x          x           ⎦"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "PDF as vector\n"
          ]
        },
        {
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAAJMAAAAzCAYAAACT+Tr7AAAACXBIWXMAAA7EAAAOxAGVKw4bAAAECklEQVR4Ae1d7W0UMRBNUAqIoIOjgxxUQNIBRweQDvh79w+lBKACdHQAHaCkA+iAkBJ477QjRT6v92PWO453LJnN2rvzPG/e2dbaFqfb7fb8JJJ2u91DpNiLnIETaCOqmWfg5hb5X5BvnDNnIMHAPtAL9bM/Rc/0G39cQ20/Ey97lTPQygC08wGVG/ZMnpyBSRg462sF6rvAs+ze1vh71vnUErHhs0w1/oLzl8g3KPuDa/Y0FjspJhjlROsr8j3yK+QV8ixpqdgkF75zHvsJ1+/NPeNwi/sr5KyC0mB3iYk90KZx6COu7J1mSXBqqdicf5zD/4OQSDa5aO4/4/aKZTkSMFTYPmfKERWdTf547yImfqHsEgFnL5UrqbBdTLnCMt7uJV7ltCJMMryxPldSYbuYcoVlhN2evc7zEaY7X5kC28XUSfOsD4hQOF9sS7mGOTW2i6ktZOWWvzBsWhLbxWQYmQh0bK4kj0nPwe9OOZIa28WUIywjbWLeIsNbbCiTMpmIj0SJvzYFtospzq1lKddIV5EGSM+Ucw1Vhe1iikTNuIhLVlxtCNMaBXePepCwfop7FfYQMcnkS34hUzS+r43FYEMsX0DKPa5vhRz8zSHuHfJ7Kctx1WInl1PYYABQrUzysWyPMo7bPxrwQ2WOf5aKDS7ZC3Fh9zWunHDz+gb3sS/jqJo0jcb2/UyTxmGZxiBy38+0zNDn83rInClfK9xyFQy4mKoIYxlOuJjKiEMVrXAxVRHGMpxwMZURhypa4WKqIoxlOOFiKiMOVbTCxVRFGMtwwsVURhyqaEXn2hy9xOdyswOBDf4FrlwjnPUAqKXflthjOe8UE5wyORAIXK6UmxwAbcg08dsSW8t5cpiD8eihPDjMA4I8EJgtAZsHDzfI1wD5lg0oYtjY7yfLeVJM4Fl1KC8Sp6dSZOm3JbYqPl1i4h6m2EZz2Ycse5xUjSjwZUu/LbFVoWgVE7p62cCeArDYdZlqj7rO0m9LbDVxMNAqJtSJUB4SQH0El3i9yCpLvy2x1cFIiamPcdmb3efZmp6x9NsSOxnDlJhicyUxJr+gXAcCBcfiaum3Jbaa61YxYfyW4S02lEmZTMTVDSnFgKXflthT8N8qpsa46lDeFA00smHptyW2iu4uMakO5alaZvuypd+W2CrWk2JCt2t2IDDwSiadMlcLqqe9tfTbEjtgcTDnZ4GB2O0ahSYHAkEsf6VM8nF0tgOgwDTz2xJbw7kfwqRUPakYgAD9EKaKQX/5iIHknOnoaS9wBhIMuJgS5HjVMAZcTMP48qcTDLiYEuR41TAG5NPACjNyWSI5WMC9LKcMs+hPV89AqBU4fNCO9Ezcgvv4PzCUAwTVE+MOjmKA3/+O9PIfatbOGw0ijNUAAAAASUVORK5CYII=",
            "text/latex": [
              "$\\displaystyle \\left[\\begin{matrix}1 & 1 & 1 & 0 & 0\\\\0 & 1 & 0 & 0 & 1\\end{matrix}\\right]$"
            ],
            "text/plain": [
              "⎡1  1  1  0  0⎤\n",
              "⎢             ⎥\n",
              "⎣0  1  0  0  1⎦"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Result\n"
          ]
        },
        {
          "data": {
            "image/png": "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",
            "text/latex": [
              "$\\displaystyle \\left[\\begin{matrix}x + 1 + \\frac{1}{x}\\\\\\log{\\left(x \\right)} + 1\\end{matrix}\\right]$"
            ],
            "text/plain": [
              "⎡        1 ⎤\n",
              "⎢x + 1 + ─ ⎥\n",
              "⎢        x ⎥\n",
              "⎢          ⎥\n",
              "⎣log(x) + 1⎦"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        }
      ],
      "source": [
        " # Transform vector in basis to symbolic function\n",
        "def VectorToFunction(vec, basis):\n",
        "    return vec.dot(basis)\n",
        "\n",
        "# example from above\n",
        "basis_vec = BasisFunctions(1,-1)\n",
        "pdf_vec = InitialConditionVectorSinglet([example_quark_pdf, example_gluon_pdf], 1, -1)\n",
        "print(\"Basis functions\")\n",
        "display(sp.Matrix(basis_vec).transpose())\n",
        "print(\"PDF as vector\")\n",
        "display(sp.Matrix(pdf_vec))\n",
        "print(\"Result\")\n",
        "display(sp.Matrix(VectorToFunction(pdf_vec, basis_vec)))"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "e7WSKV61xJKE"
      },
      "source": [
        "Keep in mind that the singlet vector multiplying the $\\mathcal{P}$-matrix should be written as $\\left( a^{q^s}, a^g, ... , a^{q^s}_{m_{max}}, a^g_{m_{max}} \\right)$. The following function performs this flattening of the  2-row singlet vector"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 115
        },
        "id": "SiGDObYbxJKF",
        "outputId": "38c984a5-7727-4a52-cb6f-74ab1f6dfc75"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Singlet vector as ((q1,q2,...),(g1, g2,...))\n"
          ]
        },
        {
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAAJMAAAAzCAYAAACT+Tr7AAAACXBIWXMAAA7EAAAOxAGVKw4bAAAECklEQVR4Ae1d7W0UMRBNUAqIoIOjgxxUQNIBRweQDvh79w+lBKACdHQAHaCkA+iAkBJ477QjRT6v92PWO453LJnN2rvzPG/e2dbaFqfb7fb8JJJ2u91DpNiLnIETaCOqmWfg5hb5X5BvnDNnIMHAPtAL9bM/Rc/0G39cQ20/Ey97lTPQygC08wGVG/ZMnpyBSRg462sF6rvAs+ze1vh71vnUErHhs0w1/oLzl8g3KPuDa/Y0FjspJhjlROsr8j3yK+QV8ixpqdgkF75zHvsJ1+/NPeNwi/sr5KyC0mB3iYk90KZx6COu7J1mSXBqqdicf5zD/4OQSDa5aO4/4/aKZTkSMFTYPmfKERWdTf547yImfqHsEgFnL5UrqbBdTLnCMt7uJV7ltCJMMryxPldSYbuYcoVlhN2evc7zEaY7X5kC28XUSfOsD4hQOF9sS7mGOTW2i6ktZOWWvzBsWhLbxWQYmQh0bK4kj0nPwe9OOZIa28WUIywjbWLeIsNbbCiTMpmIj0SJvzYFtospzq1lKddIV5EGSM+Ucw1Vhe1iikTNuIhLVlxtCNMaBXePepCwfop7FfYQMcnkS34hUzS+r43FYEMsX0DKPa5vhRz8zSHuHfJ7Kctx1WInl1PYYABQrUzysWyPMo7bPxrwQ2WOf5aKDS7ZC3Fh9zWunHDz+gb3sS/jqJo0jcb2/UyTxmGZxiBy38+0zNDn83rInClfK9xyFQy4mKoIYxlOuJjKiEMVrXAxVRHGMpxwMZURhypa4WKqIoxlOOFiKiMOVbTCxVRFGMtwwsVURhyqaEXn2hy9xOdyswOBDf4FrlwjnPUAqKXflthjOe8UE5wyORAIXK6UmxwAbcg08dsSW8t5cpiD8eihPDjMA4I8EJgtAZsHDzfI1wD5lg0oYtjY7yfLeVJM4Fl1KC8Sp6dSZOm3JbYqPl1i4h6m2EZz2Ycse5xUjSjwZUu/LbFVoWgVE7p62cCeArDYdZlqj7rO0m9LbDVxMNAqJtSJUB4SQH0El3i9yCpLvy2x1cFIiamPcdmb3efZmp6x9NsSOxnDlJhicyUxJr+gXAcCBcfiaum3Jbaa61YxYfyW4S02lEmZTMTVDSnFgKXflthT8N8qpsa46lDeFA00smHptyW2iu4uMakO5alaZvuypd+W2CrWk2JCt2t2IDDwSiadMlcLqqe9tfTbEjtgcTDnZ4GB2O0ahSYHAkEsf6VM8nF0tgOgwDTz2xJbw7kfwqRUPakYgAD9EKaKQX/5iIHknOnoaS9wBhIMuJgS5HjVMAZcTMP48qcTDLiYEuR41TAG5NPACjNyWSI5WMC9LKcMs+hPV89AqBU4fNCO9Ezcgvv4PzCUAwTVE+MOjmKA3/+O9PIfatbOGw0ijNUAAAAASUVORK5CYII=",
            "text/latex": [
              "$\\displaystyle \\left[\\begin{matrix}1 & 1 & 1 & 0 & 0\\\\0 & 1 & 0 & 0 & 1\\end{matrix}\\right]$"
            ],
            "text/plain": [
              "⎡1  1  1  0  0⎤\n",
              "⎢             ⎥\n",
              "⎣0  1  0  0  1⎦"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Singlet vector as (q1,g1,q2,g2,... )\n"
          ]
        },
        {
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAASwAAAAZCAYAAACLvRPfAAAACXBIWXMAAA7EAAAOxAGVKw4bAAADHElEQVR4Ae1d0U3DMBQsiAEQbFA2oLABbABsAGwAn+0fYgRgAgQbwAaIbgAbgDoCdyhGUZVGwVVyTnxPsuwkTs7v7vEau0nZmE6nT6PRaB8l2PFsNvsMG67NgBkwAwoGkIeugHtZwr7eQMJ6x4FJaaebZsAMmIGkGECOuuCANpMalQdjBsyAGahhYKvm2N8hZDdOGTl1nKC9+DvQcgNYtwXEF+o9lFvs62y6qvKbPueIDZ9leiuxC71z9r1xflmZsCDgNoh8QPlGOUAZo3RmwH8H2A3qZ4IW4+H0tdU1tgJH4neu2IW+Er3V2Gp8xJyE99hYXzklxAUXKKcoXPR6JLFdGTA5X91G/ZusiIs27+y4fcfttow4KCq/c8VW6i3DZgwj1mT4YuyoWF+ZsNpKCA2ve4p+84q+b9h3BKJ592cbDgNKvZXYVFCJr8SOit5UE9YRvOFUdNnC+hWP24bDgFJvJTYVVOIrsaOiN7mE1fDuaSfKW5+UHANKvZXYFEKJr8ReJwiTS1hwJiSjum8jPSVcR/W0zlXqrcSmCkp8JXZ0BKaYsJo4s9ukk/sMhgGl3kpsCqjEV2JXBm+KCatq7SoMPnwq8Lks2zAYUOqtxKZ6SnwldnTkJpewMLcOU8GqaV/YFxbfox33iWkwoNRbiU32lfhK7HUiL7mEVTjzinpc4Vi4w+Jx23AYUOqtxKaCSnwldlT0ppqw+BoQn65ftgl2zEufDsvHvd1PBpR6K7GplhJfiR0VqU0TVlh8C3c4UWBNT0JCukffb9Qn4Ry0OR08QzkP+zqoO/V7yZ9ssJV6K7GptxJfiR0b67U/LwOHmIFpfMCMCWOOwvWjl8JZNNsxXJ94fCF0gcJF9kMUvlvIMbRqYr+VnCuxlXrLsBnI4liX+f6fvzP05StMo9qExQ42M2AGzICagZCwmk4J1eM1vhkwA2bAP+DnGDADZqA/DPgOqz9aeaRmIHsGnLCyDwETYAb6w4ATVn+08kjNQPYMOGFlHwImwAz0h4EtDhVfGX6Uhtzqb6aXcNw0A2bADKxkAHmp/H8J+dD69Q89HrwreGsw7AAAAABJRU5ErkJggg==",
            "text/latex": [
              "$\\displaystyle \\left[\\begin{matrix}1 & 0 & 1 & 1 & 1 & 0 & 0 & 0 & 0 & 1\\end{matrix}\\right]$"
            ],
            "text/plain": [
              "[1  0  1  1  1  0  0  0  0  1]"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        }
      ],
      "source": [
        " # Flattened representation of the singlet vector\n",
        "def SingletQuarkGluonVectorFlatten(vec):\n",
        "    return vec.transpose().flatten()\n",
        "\n",
        "#Example from above\n",
        "example_quark_pdf = 1/x + 1 +  x\n",
        "example_gluon_pdf = 1 + sp.log(x)\n",
        "pdf_vec = InitialConditionVectorSinglet([example_quark_pdf, example_gluon_pdf], 1, -1)\n",
        "print(\"Singlet vector as ((q1,q2,...),(g1, g2,...))\")\n",
        "display(sp.Matrix(pdf_vec))\n",
        "print(\"Singlet vector as (q1,g1,q2,g2,... )\")\n",
        "display(sp.Matrix(SingletQuarkGluonVectorFlatten(pdf_vec)).transpose())"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "-xBO7XiAxJKH"
      },
      "source": [
        "The following function reverses the flattening"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 115
        },
        "id": "Dh2FHH_axJKI",
        "outputId": "9723d817-a086-41f3-d55b-42201bc30da3"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Singlet vector as (q1,g1,q2,g2,... )\n"
          ]
        },
        {
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAASwAAAAZCAYAAACLvRPfAAAACXBIWXMAAA7EAAAOxAGVKw4bAAADHElEQVR4Ae1d0U3DMBQsiAEQbFA2oLABbABsAGwAn+0fYgRgAgQbwAaIbgAbgDoCdyhGUZVGwVVyTnxPsuwkTs7v7vEau0nZmE6nT6PRaB8l2PFsNvsMG67NgBkwAwoGkIeugHtZwr7eQMJ6x4FJaaebZsAMmIGkGECOuuCANpMalQdjBsyAGahhYKvm2N8hZDdOGTl1nKC9+DvQcgNYtwXEF+o9lFvs62y6qvKbPueIDZ9leiuxC71z9r1xflmZsCDgNoh8QPlGOUAZo3RmwH8H2A3qZ4IW4+H0tdU1tgJH4neu2IW+Er3V2Gp8xJyE99hYXzklxAUXKKcoXPR6JLFdGTA5X91G/ZusiIs27+y4fcfttow4KCq/c8VW6i3DZgwj1mT4YuyoWF+ZsNpKCA2ve4p+84q+b9h3BKJ592cbDgNKvZXYVFCJr8SOit5UE9YRvOFUdNnC+hWP24bDgFJvJTYVVOIrsaOiN7mE1fDuaSfKW5+UHANKvZXYFEKJr8ReJwiTS1hwJiSjum8jPSVcR/W0zlXqrcSmCkp8JXZ0BKaYsJo4s9ukk/sMhgGl3kpsCqjEV2JXBm+KCatq7SoMPnwq8Lks2zAYUOqtxKZ6SnwldnTkJpewMLcOU8GqaV/YFxbfox33iWkwoNRbiU32lfhK7HUiL7mEVTjzinpc4Vi4w+Jx23AYUOqtxKaCSnwldlT0ppqw+BoQn65ftgl2zEufDsvHvd1PBpR6K7GplhJfiR0VqU0TVlh8C3c4UWBNT0JCukffb9Qn4Ry0OR08QzkP+zqoO/V7yZ9ssJV6K7GptxJfiR0b67U/LwOHmIFpfMCMCWOOwvWjl8JZNNsxXJ94fCF0gcJF9kMUvlvIMbRqYr+VnCuxlXrLsBnI4liX+f6fvzP05StMo9qExQ42M2AGzICagZCwmk4J1eM1vhkwA2bAP+DnGDADZqA/DPgOqz9aeaRmIHsGnLCyDwETYAb6w4ATVn+08kjNQPYMOGFlHwImwAz0h4EtDhVfGX6Uhtzqb6aXcNw0A2bADKxkAHmp/H8J+dD69Q89HrwreGsw7AAAAABJRU5ErkJggg==",
            "text/latex": [
              "$\\displaystyle \\left[\\begin{matrix}1 & 0 & 1 & 1 & 1 & 0 & 0 & 0 & 0 & 1\\end{matrix}\\right]$"
            ],
            "text/plain": [
              "[1  0  1  1  1  0  0  0  0  1]"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Singlet vector as ((q1,q2,...),(g1, g2,...))\n"
          ]
        },
        {
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAAJMAAAAzCAYAAACT+Tr7AAAACXBIWXMAAA7EAAAOxAGVKw4bAAAECklEQVR4Ae1d7W0UMRBNUAqIoIOjgxxUQNIBRweQDvh79w+lBKACdHQAHaCkA+iAkBJ477QjRT6v92PWO453LJnN2rvzPG/e2dbaFqfb7fb8JJJ2u91DpNiLnIETaCOqmWfg5hb5X5BvnDNnIMHAPtAL9bM/Rc/0G39cQ20/Ey97lTPQygC08wGVG/ZMnpyBSRg462sF6rvAs+ze1vh71vnUErHhs0w1/oLzl8g3KPuDa/Y0FjspJhjlROsr8j3yK+QV8ixpqdgkF75zHvsJ1+/NPeNwi/sr5KyC0mB3iYk90KZx6COu7J1mSXBqqdicf5zD/4OQSDa5aO4/4/aKZTkSMFTYPmfKERWdTf547yImfqHsEgFnL5UrqbBdTLnCMt7uJV7ltCJMMryxPldSYbuYcoVlhN2evc7zEaY7X5kC28XUSfOsD4hQOF9sS7mGOTW2i6ktZOWWvzBsWhLbxWQYmQh0bK4kj0nPwe9OOZIa28WUIywjbWLeIsNbbCiTMpmIj0SJvzYFtospzq1lKddIV5EGSM+Ucw1Vhe1iikTNuIhLVlxtCNMaBXePepCwfop7FfYQMcnkS34hUzS+r43FYEMsX0DKPa5vhRz8zSHuHfJ7Kctx1WInl1PYYABQrUzysWyPMo7bPxrwQ2WOf5aKDS7ZC3Fh9zWunHDz+gb3sS/jqJo0jcb2/UyTxmGZxiBy38+0zNDn83rInClfK9xyFQy4mKoIYxlOuJjKiEMVrXAxVRHGMpxwMZURhypa4WKqIoxlOOFiKiMOVbTCxVRFGMtwwsVURhyqaEXn2hy9xOdyswOBDf4FrlwjnPUAqKXflthjOe8UE5wyORAIXK6UmxwAbcg08dsSW8t5cpiD8eihPDjMA4I8EJgtAZsHDzfI1wD5lg0oYtjY7yfLeVJM4Fl1KC8Sp6dSZOm3JbYqPl1i4h6m2EZz2Ycse5xUjSjwZUu/LbFVoWgVE7p62cCeArDYdZlqj7rO0m9LbDVxMNAqJtSJUB4SQH0El3i9yCpLvy2x1cFIiamPcdmb3efZmp6x9NsSOxnDlJhicyUxJr+gXAcCBcfiaum3Jbaa61YxYfyW4S02lEmZTMTVDSnFgKXflthT8N8qpsa46lDeFA00smHptyW2iu4uMakO5alaZvuypd+W2CrWk2JCt2t2IDDwSiadMlcLqqe9tfTbEjtgcTDnZ4GB2O0ahSYHAkEsf6VM8nF0tgOgwDTz2xJbw7kfwqRUPakYgAD9EKaKQX/5iIHknOnoaS9wBhIMuJgS5HjVMAZcTMP48qcTDLiYEuR41TAG5NPACjNyWSI5WMC9LKcMs+hPV89AqBU4fNCO9Ezcgvv4PzCUAwTVE+MOjmKA3/+O9PIfatbOGw0ijNUAAAAASUVORK5CYII=",
            "text/latex": [
              "$\\displaystyle \\left[\\begin{matrix}1 & 1 & 1 & 0 & 0\\\\0 & 1 & 0 & 0 & 1\\end{matrix}\\right]$"
            ],
            "text/plain": [
              "⎡1  1  1  0  0⎤\n",
              "⎢             ⎥\n",
              "⎣0  1  0  0  1⎦"
            ]
          },
          "execution_count": 20,
          "metadata": {},
          "output_type": "execute_result"
        }
      ],
      "source": [
        "def SingletQuarkGluonVectorUnFlatten(vec):\n",
        "    return np.array([vec[i:i + 2] for i in range(0, len(vec), 2)]).transpose()\n",
        "\n",
        "\n",
        "#Example\n",
        "example_quark_pdf = 1/x + 1 +  x\n",
        "example_gluon_pdf = 1 + sp.log(x)\n",
        "pdf_vec = InitialConditionVectorSinglet([example_quark_pdf, example_gluon_pdf], 1, -1)\n",
        "pdf_vec_flattened = SingletQuarkGluonVectorFlatten(pdf_vec)\n",
        "print(\"Singlet vector as (q1,g1,q2,g2,... )\")\n",
        "display(sp.Matrix(pdf_vec_flattened).transpose())\n",
        "print(\"Singlet vector as ((q1,q2,...),(g1, g2,...))\")\n",
        "sp.Matrix(SingletQuarkGluonVectorUnFlatten( pdf_vec_flattened ))"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "I6xFQu6SxJKJ"
      },
      "source": [
        "For the singlet evolution, we include $1/x$ among the basis functions, while for the non-singlet evolution we only include non-negative powers of $x$ (compare eqs. (3.4) and (3.11)).\n",
        "Therefore, a function for the base change is required.\n",
        "The idea is that singlet and non-singlet PDFs are written as a vector in a larger common base after the evolution.\n",
        "The following function returns a corresponding transformation matrix:"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 535
        },
        "id": "GgAbkrurxJKK",
        "outputId": "3b5198d8-652c-44ee-c8de-fab960f3b13b"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Basis 1 with cardinality 6: \n"
          ]
        },
        {
          "data": {
            "image/png": "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",
            "text/latex": [
              "$\\displaystyle \\left[ 1, \\  x, \\  x^{2}, \\  \\log{\\left(x \\right)}, \\  x \\log{\\left(x \\right)}, \\  \\frac{\\log{\\left(x \\right)}^{2}}{2}\\right]$"
            ],
            "text/plain": [
              "⎡                               2   ⎤\n",
              "⎢       2                    log (x)⎥\n",
              "⎢1, x, x , log(x), x⋅log(x), ───────⎥\n",
              "⎣                               2   ⎦"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Vector in basis 1\n"
          ]
        },
        {
          "data": {
            "image/png": "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",
            "text/latex": [
              "$\\displaystyle \\left[\\begin{matrix}\\frac{35}{32} & 0 & 0 & \\frac{35}{64} & 0 & \\frac{35}{128}\\end{matrix}\\right]$"
            ],
            "text/plain": [
              "⎡35        35      35⎤\n",
              "⎢──  0  0  ──  0  ───⎥\n",
              "⎣32        64     128⎦"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Basis 2 with cardinality 14: \n"
          ]
        },
        {
          "data": {
            "image/png": "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",
            "text/latex": [
              "$\\displaystyle \\left[ \\frac{1}{x}, \\  1, \\  x, \\  x^{2}, \\  x^{3}, \\  \\frac{\\log{\\left(x \\right)}}{x}, \\  \\log{\\left(x \\right)}, \\  x \\log{\\left(x \\right)}, \\  x^{2} \\log{\\left(x \\right)}, \\  \\frac{\\log{\\left(x \\right)}^{2}}{2 x}, \\  \\frac{\\log{\\left(x \\right)}^{2}}{2}, \\  \\frac{x \\log{\\left(x \\right)}^{2}}{2}, \\  \\frac{\\log{\\left(x \\right)}^{3}}{6 x}, \\  \\frac{\\log{\\left(x \\right)}^{3}}{6}\\right]$"
            ],
            "text/plain": [
              "⎡                                                         2        2          \n",
              "⎢1         2   3  log(x)                     2         log (x)  log (x)  x⋅log\n",
              "⎢─, 1, x, x , x , ──────, log(x), x⋅log(x), x ⋅log(x), ───────, ───────, ─────\n",
              "⎣x                  x                                    2⋅x       2         2\n",
              "\n",
              "2        3        3   ⎤\n",
              " (x)  log (x)  log (x)⎥\n",
              "────, ───────, ───────⎥\n",
              "        6⋅x       6   ⎦"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Vector in basis 2\n"
          ]
        },
        {
          "data": {
            "image/png": "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",
            "text/latex": [
              "$\\displaystyle \\left[\\begin{array}{cccccccccccccc}0 & \\frac{35}{32} & 0 & 0 & 0 & 0 & \\frac{35}{64} & 0 & 0 & 0 & \\frac{35}{128} & 0 & 0 & 0\\end{array}\\right]$"
            ],
            "text/plain": [
              "⎡   35              35            35         ⎤\n",
              "⎢0  ──  0  0  0  0  ──  0  0  0  ───  0  0  0⎥\n",
              "⎣   32              64           128         ⎦"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Transformation matrix: \n"
          ]
        },
        {
          "data": {
            "image/png": "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",
            "text/latex": [
              "$\\displaystyle \\left[\\begin{array}{cccccccccccccc}0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\\\1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\\\0 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\\\0 & 0 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\\\0 & 0 & 0 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\\\0 & 0 & 0 & 0 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\\\0 & 0 & 0 & 0 & 0 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\\\0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0\\end{array}\\right]$"
            ],
            "text/plain": [
              "⎡0  0  0  0  0  0  0  0  0  0  0  0  0  0⎤\n",
              "⎢                                        ⎥\n",
              "⎢1  0  0  0  0  0  0  0  0  0  0  0  0  0⎥\n",
              "⎢                                        ⎥\n",
              "⎢0  1  0  0  0  0  0  0  0  0  0  0  0  0⎥\n",
              "⎢                                        ⎥\n",
              "⎢0  0  1  0  0  0  0  0  0  0  0  0  0  0⎥\n",
              "⎢                                        ⎥\n",
              "⎢0  0  0  0  0  0  0  0  0  0  0  0  0  0⎥\n",
              "⎢                                        ⎥\n",
              "⎢0  0  0  0  0  0  0  0  0  0  0  0  0  0⎥\n",
              "⎢                                        ⎥\n",
              "⎢0  0  0  1  0  0  0  0  0  0  0  0  0  0⎥\n",
              "⎢                                        ⎥\n",
              "⎢0  0  0  0  1  0  0  0  0  0  0  0  0  0⎥\n",
              "⎢                                        ⎥\n",
              "⎢0  0  0  0  0  0  0  0  0  0  0  0  0  0⎥\n",
              "⎢                                        ⎥\n",
              "⎢0  0  0  0  0  0  0  0  0  0  0  0  0  0⎥\n",
              "⎢                                        ⎥\n",
              "⎢0  0  0  0  0  1  0  0  0  0  0  0  0  0⎥\n",
              "⎢                                        ⎥\n",
              "⎢0  0  0  0  0  0  0  0  0  0  0  0  0  0⎥\n",
              "⎢                                        ⎥\n",
              "⎢0  0  0  0  0  0  0  0  0  0  0  0  0  0⎥\n",
              "⎢                                        ⎥\n",
              "⎣0  0  0  0  0  0  0  0  0  0  0  0  0  0⎦"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        }
      ],
      "source": [
        " # Transformation matrix to rewrite vector into larger common_base\n",
        "def change_basis_matrix(initial_basis, common_basis):\n",
        "     # append zeros to vec until dimension of common basis is reached\n",
        "    initial_basis_with_zeros= initial_basis[:]\n",
        "    while len(initial_basis_with_zeros) < len(common_basis):\n",
        "        initial_basis_with_zeros.append(0)\n",
        "     # create transformation matrix\n",
        "    return np.array([ [  1 if (initial_basis_with_zeros[i] == common_basis[j]) else 0 \\\n",
        "                         for i in range(0,len(common_basis))] for j in range(0,len(common_basis))  ])\n",
        "\n",
        "\n",
        " # rewrite vector into larger base using the transformation matrix\n",
        "def rewrite_in_common_basis(vec, matrix):\n",
        "     # append zeros to vec until dimension of common basis is reached\n",
        "    initial_vec_with_zeros= vec[:]\n",
        "    while len(initial_vec_with_zeros) < len(matrix):\n",
        "        initial_vec_with_zeros = np.append(initial_vec_with_zeros, 0)\n",
        "     # multiply the vector with the transformation matrix\n",
        "    return np.dot(matrix,initial_vec_with_zeros)\n",
        "\n",
        "\n",
        "\n",
        "# example\n",
        "cutofflog_1 = 2; cutofflog_2 = 3; cutoffxmin_1 = 0; cutoffxmin_2 = -1\n",
        "\n",
        "basis_1 = BasisFunctions(cutofflog_1,cutoffxmin_1)\n",
        "basis_2 = BasisFunctions(cutofflog_2,cutoffxmin_2)\n",
        "transformation_matrix = change_basis_matrix(basis_1, basis_2)\n",
        "\n",
        " # vector in basis 1\n",
        "example_pdf =  x * 35/32 * (1-x)**3 / sp.sqrt(x)\n",
        "vector_in_basis_1 = np.array(InitialConditionVectorNonSinglet(example_pdf, cutofflog_1, cutoffxmin_1))\n",
        "\n",
        " # rewritten in basis 2\n",
        "vector_in_basis_2 = rewrite_in_common_basis(vector_in_basis_1, transformation_matrix)\n",
        "\n",
        "print(\"Basis 1 with cardinality \"+str(len(basis_1))+ \": \")\n",
        "display(basis_1)\n",
        "print(\"Vector in basis 1\")\n",
        "display(sp.Matrix(vector_in_basis_1).transpose())\n",
        "print(\"Basis 2 with cardinality \"+str(len(basis_2))+ \": \")\n",
        "display(basis_2)\n",
        "print(\"Vector in basis 2\")\n",
        "display(sp.Matrix(vector_in_basis_2).transpose())\n",
        "print(\"Transformation matrix: \")\n",
        "display(sp.Matrix(transformation_matrix))"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "QlhzDbcRxJKM"
      },
      "source": [
        "$\\,$"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "-QFwulISxJKO"
      },
      "source": [
        "# Functions for Evolution"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "UNxCvq7ZxJKP"
      },
      "source": [
        "For the evolution, we must integrate the running coupling given by eq. (C.7) over $\\mu$, which can be done numerically,"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "CiV8hgpyxJKQ"
      },
      "outputs": [],
      "source": [
        " # Implementation of alpha_S in LO and NLO\n",
        "def alphaS(Q2, LambdaQCD, Nf, order_alphaS):\n",
        "    logQ2LQCD = sp.log(Q2 / LambdaQCD**2  )\n",
        "    if order_alphaS == 1:\n",
        "        loglogQ2LQCD = sp.log(logQ2LQCD)\n",
        "        return (    4 * pi  / (  beta0(Nf) * logQ2LQCD  )\n",
        "                 * (1 - (beta1(Nf) * loglogQ2LQCD ) /( beta0(Nf)**2 * logQ2LQCD)))\n",
        "    else:\n",
        "        return 4 * pi  / (  beta0(Nf) * logQ2LQCD  )\n",
        "\n",
        "def beta0(Nf):\n",
        "    return 11-2/3 * Nf\n",
        "\n",
        "def beta1(Nf):\n",
        "    return 102-38/3 * Nf\n",
        "\n",
        "\n",
        " # numerical integration of the running coupling\n",
        "def alphaS_Integral_Numeric(mu, mu0, Nf, LambdaQCD, order_alphaS):\n",
        "    return (integrate.quad(lambda Q2: alphaS(Q2, LambdaQCD, Nf, order_alphaS)/Q2 ,  mu0**2, mu**2   ))[0]"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "7Gw0fLxAxJKR"
      },
      "source": [
        "For the evolution across thresholds, we use the following code (compare appendix C)."
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "kTyeRnKaxJKS"
      },
      "outputs": [],
      "source": [
        " # Numeric values for the thresholds (in GeV^2)\n",
        "Threshold_Q2_values = [1.960, 20.25, 30625]\n",
        "\n",
        " # numeric values for in regions defined by thresholds (in GeV)\n",
        "LambdaQCD_values = [0.204, 0.175, 0.132, 0.0665]\n",
        " #NLO: LambdaQCD_values = [0.2994, 0.2460, 0.1677, 0.0678]\n",
        "\n",
        "\n",
        " # appropriate number of active flavours\n",
        "def Nf_scale_dependent(mu):\n",
        "    Threshold = lambda n: np.sqrt(Threshold_Q2_values[n-3])\n",
        "    if mu < Threshold(3): return 3\n",
        "    if Threshold(3) <= mu < Threshold(4): return 4\n",
        "    if Threshold(4) <= mu < Threshold(5): return 5\n",
        "    if mu > Threshold(5): return 6\n",
        "\n",
        " # LambdaQCD as function of Nf\n",
        "def LambdaQCD(Nf):\n",
        "    return LambdaQCD_values[(Nf-3)]"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "Q98j9SxkxJKT"
      },
      "source": [
        "$\\,$"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "KyqaDbdkxJKU"
      },
      "source": [
        "## Non-Singlet Evolution"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "OlQn3NX6xJKU"
      },
      "source": [
        "The complete non-singlet evolution is given by eq. (3.7) and performed by the following routine. It takes the non-singlet initial PDF as a vector, calculates the corresponding $\\mathcal{P}$-matrix and the $\\alpha_s$-integral and forms the corresponding matrix exponential. This exponential is then multiplied by the vector and thus evolves the PDF. The output of the function is also a vector in the chosen basis."
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "LbGRlH1-xJKV"
      },
      "outputs": [],
      "source": [
        " # Evolves the non-singlet pdf as vector, fixed flavour\n",
        "def NonSingletPdfsEvolved_Vector(mu, mu0, Nf, initial_pdf_vector, cutofflog, cutoffxmin, cutoffxmaxfct=CutoffFct, LambdaQCD=0.34, order_alphaS=0 ):\n",
        "     # calculation of the P-matrix\n",
        "    p_matrix = PMatrix_NonSinglet(cutofflog, cutoffxmin, Nf, cutoffxmaxfct)\n",
        "     # numerical integration of the alpha_S integral\n",
        "    alphaS_integrated = alphaS_Integral_Numeric(mu, mu0, Nf, LambdaQCD, order_alphaS)\n",
        "     # get matrix exponential\n",
        "    matrix_exponential = scipylin.expm( 1/(2*pi) * alphaS_integrated * p_matrix )\n",
        "     # return new vector\n",
        "    result = blas.dgemv(1, matrix_exponential,initial_pdf_vector)\n",
        "    return  result\n"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "B5yAGMflxJKW"
      },
      "source": [
        "To illustrate this, the full non-singlet evolution process (without thresholds) is demonstrated by the following function using an example"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 101
        },
        "id": "KHCxn1BcxJKX",
        "outputId": "19e8eca4-0bed-46e9-daad-ba11bd9b265a"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "First calculation of PMatrix_NonSinglet with: [3, 0, 3, 'StandardCutoff']\n"
          ]
        },
        {
          "data": {
            "image/png": "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",
            "text/latex": [
              "$\\displaystyle - 2.75090239565772 x^{3} + 1.93375294705309 x^{2} \\log{\\left(x \\right)} + 3.31676780984042 x^{2} - 0.0168715537533878 x \\log{\\left(x \\right)}^{2} + 0.261496106710974 x \\log{\\left(x \\right)} - 1.28508959921082 x + 0.011341845219483 \\log{\\left(x \\right)}^{3} + 0.111387686442196 \\log{\\left(x \\right)}^{2} + 0.421568495113517 \\log{\\left(x \\right)} + 1.52576382087727$"
            ],
            "text/plain": [
              "                    3                     2                            2      \n",
              "- 2.75090239565772⋅x  + 1.93375294705309⋅x ⋅log(x) + 3.31676780984042⋅x  - 0.0\n",
              "\n",
              "                     2                                                        \n",
              "168715537533878⋅x⋅log (x) + 0.261496106710974⋅x⋅log(x) - 1.28508959921082⋅x + \n",
              "\n",
              "                     3                           2                            \n",
              "0.011341845219483⋅log (x) + 0.111387686442196⋅log (x) + 0.421568495113517⋅log(\n",
              "\n",
              "                     \n",
              "x) + 1.52576382087727"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        }
      ],
      "source": [
        " # Performs the fixed flavour non-singlet evolution\n",
        "def NonSingletPdfsEvolved(mu, mu0, Nf, pdfs_at_mu0, cutofflog, cutoffxmin, cutoffxmaxfct=CutoffFct, LambdaQCD=0.34, order_alphaS=0 ):\n",
        "     # write the initial pdf as vector in the chose base\n",
        "    initial_pdf_list= InitialConditionVectorNonSinglet(pdfs_at_mu0, cutofflog, cutoffxmin,cutoffxmaxfct)\n",
        "    initial_pdf_vector = np.array(initial_pdf_list)\n",
        "     # provides a set of basis functions\n",
        "    basis_functions = BasisFunctions(cutofflog, cutoffxmin, cutoffxmaxfct )\n",
        "     # evolves the non-singlet pdf as vector, fixed flavour\n",
        "    evolved_pdf_vec = NonSingletPdfsEvolved_Vector( mu, mu0, Nf, initial_pdf_vector, cutofflog,\n",
        "                                                    cutoffxmin, cutoffxmaxfct, LambdaQCD, order_alphaS )\n",
        "     # returns the pdf as a symbolic function\n",
        "    return VectorToFunction(evolved_pdf_vec, basis_functions)\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "\n",
        " # example\n",
        "example_NonSinglet_pdf =  x * 35/32 * (1-x)**3 / sp.sqrt(x)\n",
        "\n",
        "example_Q0 = 2\n",
        "example_Q1 = 100\n",
        "example_cutofflog   = 3\n",
        "example_cuttoffxmin = 0\n",
        "example_Nf = 3\n",
        "\n",
        "result_example_NonSinglet_pdf=NonSingletPdfsEvolved(example_Q1, example_Q0, example_Nf, example_NonSinglet_pdf,\n",
        "                                                                            example_cutofflog, example_cuttoffxmin)\n",
        "display(result_example_NonSinglet_pdf)"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "B1rAoFb4xJKZ"
      },
      "source": [
        "The following function performs a full evolution respecting thresholds:"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 112
        },
        "id": "PDv_SJnBxJKZ",
        "outputId": "34302a80-51b4-46c5-a2f3-8a2239094e3c"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "First calculation of PMatrix_NonSinglet with: [3, 0, 4, 'StandardCutoff']\n",
            "First calculation of PMatrix_NonSinglet with: [3, 0, 5, 'StandardCutoff']\n",
            "First calculation of PMatrix_NonSinglet with: [3, 0, 6, 'StandardCutoff']\n"
          ]
        },
        {
          "data": {
            "image/png": "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",
            "text/latex": [
              "$\\displaystyle \\left[\\begin{matrix}1.57176163353933 & -1.38463745605892 & 3.46379599447606 & -3.18541366540298 & 0.367559966283686 & 0.352931082152238 & 1.45471502084194 & 0.212533509330824 & -0.0568878015071423 & 0.0549210988363985\\end{matrix}\\right]$"
            ],
            "text/plain": [
              "[1.57176163353933  -1.38463745605892  3.46379599447606  -3.18541366540298  0.3\n",
              "67559966283686  0.352931082152238  1.45471502084194  0.212533509330824  -0.056\n",
              "8878015071423  0.0549210988363985]"
            ]
          },
          "execution_count": 26,
          "metadata": {},
          "output_type": "execute_result"
        }
      ],
      "source": [
        " # Input: PDF as vector in basis, Output: evolved PDF as vector\n",
        "def Evolution_Complete_NonSinglet(mu, mu0, pdfs_at_mu0, cutofflog, cutoffxmin, cutoffxmaxfct=CutoffFct, order_alphaS=0 ):\n",
        "     # import the list of Thresholds\n",
        "    global Threshold_Q2_values\n",
        "    Threshold = lambda n: np.sqrt(Threshold_Q2_values[n-3])\n",
        "\n",
        "     # sets the initial parameters for the evolution\n",
        "    mu_start  = mu0\n",
        "    nf_start  = Nf_scale_dependent(mu0)\n",
        "    nf_final  = Nf_scale_dependent(mu)\n",
        "    pdf_start = pdfs_at_mu0\n",
        "\n",
        "     # performs the evolution between the thresholds\n",
        "    while nf_start != nf_final:\n",
        "\n",
        "        if nf_start < nf_final:\n",
        "\n",
        "            evolved_pdf = NonSingletPdfsEvolved_Vector(Threshold( nf_start ), mu_start, nf_start, pdf_start,\n",
        "                             cutofflog, cutoffxmin, cutoffxmaxfct, LambdaQCD(nf_start), order_alphaS  )\n",
        "            mu_start = Threshold(nf_start)\n",
        "            nf_start += 1\n",
        "            pdf_start = evolved_pdf\n",
        "\n",
        "        elif nf_start > nf_final:\n",
        "\n",
        "            evolved_pdf = NonSingletPdfsEvolved_Vector(Threshold( nf_start -1), mu_start, nf_start, pdf_start,\n",
        "                             cutofflog, cutoffxmin, cutoffxmaxfct, LambdaQCD(nf_start), order_alphaS  )\n",
        "            mu_start = Threshold(nf_start - 1)\n",
        "            nf_start -= 1\n",
        "            pdf_start = evolved_pdf\n",
        "\n",
        "    evolved_pdf = NonSingletPdfsEvolved_Vector(mu, mu_start, nf_start, pdf_start,\n",
        "                             cutofflog, cutoffxmin, cutoffxmaxfct, LambdaQCD(nf_start), order_alphaS  )\n",
        "\n",
        "     # returns the evolved pdf as a vector\n",
        "    return evolved_pdf\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "#Example\n",
        "example_NonSinglet_pdf =  x * 35/32 * (1-x)**3 / sp.sqrt(x)\n",
        "\n",
        "example_Q0 = 2\n",
        "example_Q1 = 1000\n",
        "example_cutofflog   = 3\n",
        "example_cuttoffxmin = 0\n",
        "\n",
        "example_NonSinglet_pdf_vec = np.array(InitialConditionVectorNonSinglet(example_NonSinglet_pdf, example_cutofflog,\n",
        "                                                                       example_cuttoffxmin, CutoffFct))\n",
        "\n",
        "sp.Matrix( Evolution_Complete_NonSinglet(example_Q1, example_Q0, example_NonSinglet_pdf_vec,\n",
        "                                               example_cutofflog, example_cuttoffxmin) ).transpose()"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "-YSCt0ecxJKb"
      },
      "source": [
        "$\\,$"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "AAv6p9cgxJKd"
      },
      "source": [
        "$\\,$"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "azhYRlcjxJKe"
      },
      "source": [
        "## Singlet Evolution"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "hTU9_eJ4xJKf"
      },
      "source": [
        "The same can now be done for the singlet evolution:"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 86
        },
        "id": "RXclwNXdxJKg",
        "outputId": "69b8c1ac-cfba-4c7a-a357-582611fe201f"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "First calculation of PMatrix_Singlet with:    [1, -1, 3, 'StandardCutoff']\n"
          ]
        },
        {
          "data": {
            "image/png": "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",
            "text/latex": [
              "$\\displaystyle \\left[\\begin{matrix}3.14409922843411 x - 2.06594130500663 \\log{\\left(x \\right)} - 3.68303463454632 - \\frac{0.018863707474754 \\log{\\left(x \\right)}}{x} + \\frac{0.0213228106686328}{x}\\\\- 11.0031034581013 x + 4.02727930366501 \\log{\\left(x \\right)} + 9.74626176192361 - \\frac{0.0803909322381008 \\log{\\left(x \\right)}}{x} + \\frac{0.138089030226871}{x}\\end{matrix}\\right]$"
            ],
            "text/plain": [
              "⎡                                                                  0.018863707\n",
              "⎢3.14409922843411⋅x - 2.06594130500663⋅log(x) - 3.68303463454632 - ───────────\n",
              "⎢                                                                             \n",
              "⎢                                                                             \n",
              "⎢                                                                   0.08039093\n",
              "⎢-11.0031034581013⋅x + 4.02727930366501⋅log(x) + 9.74626176192361 - ──────────\n",
              "⎣                                                                             \n",
              "\n",
              "474754⋅log(x)   0.0213228106686328 ⎤\n",
              "───────────── + ────────────────── ⎥\n",
              "x                       x          ⎥\n",
              "                                   ⎥\n",
              "22381008⋅log(x)   0.138089030226871⎥\n",
              "─────────────── + ─────────────────⎥\n",
              "  x                       x        ⎦"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        }
      ],
      "source": [
        " # Evolves the singlet pdf as vector, fixed flavour\n",
        "def SingletPdfsEvolved_Vector(mu, mu0, Nf, initial_pdf_vector, cutofflog, cutoffxmin, cutoffxmaxfct=CutoffFct, LambdaQCD=0.34, order_alphaS=0 ):\n",
        "     # calculation of the P-matrix\n",
        "    p_matrix = PMatrix(cutofflog, cutoffxmin, Nf, cutoffxmaxfct)\n",
        "     # numerical integration of the alpha_s integral\n",
        "    alphaS_integrated = alphaS_Integral_Numeric(mu, mu0, Nf, LambdaQCD, order_alphaS)\n",
        "     # get matrix exponential\n",
        "    matrix_exponential = scipylin.expm( 1/(2*pi) * alphaS_integrated * p_matrix )\n",
        "     # return new vector\n",
        "    result = blas.dgemv(1, matrix_exponential,initial_pdf_vector)\n",
        "    return  result\n",
        "\n",
        "\n",
        " # performs the fixed flavour singlet evolution\n",
        "def SingletPdfsEvolved(mu, mu0, Nf, pdfs_at_mu0, cutofflog, cutoffxmin, cutoffxmaxfct=CutoffFct, LambdaQCD=0.34, order_alphaS=0 ):\n",
        "    initial_pdf_vec = np.array(InitialConditionVectorSinglet([pdfs_at_mu0[0], pdfs_at_mu0[1]], cutofflog, cutoffxmin,cutoffxmaxfct))\n",
        "    initial_pdf_vec_flattened = SingletQuarkGluonVectorFlatten(initial_pdf_vec)\n",
        "    basis_functions = BasisFunctions(cutofflog, cutoffxmin, cutoffxmaxfct )\n",
        "\n",
        "    evolved_pdf_vec = SingletPdfsEvolved_Vector( mu, mu0, Nf, initial_pdf_vec_flattened, cutofflog,\n",
        "                                                    cutoffxmin, cutoffxmaxfct, LambdaQCD, order_alphaS )\n",
        "    unflattened_evolved_pdf_vec = SingletQuarkGluonVectorUnFlatten(evolved_pdf_vec)\n",
        "    return VectorToFunction(unflattened_evolved_pdf_vec, basis_functions)\n",
        "\n",
        "\n",
        "# example\n",
        "example_singlet_pdf =  [ 35/32 *x* (1-x)**3 / sp.sqrt(x), 0 ]\n",
        "\n",
        "example_Q0 = 2\n",
        "example_Q1 = 100\n",
        "example_cutofflog   = 1\n",
        "example_cuttoffxmin = -1\n",
        "example_Nf = 3\n",
        "\n",
        "evolved_example_pdf=SingletPdfsEvolved(example_Q1, example_Q0, example_Nf, example_singlet_pdf, example_cutofflog, example_cuttoffxmin)\n",
        "display(sp.Matrix(evolved_example_pdf))"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "q07SzwC4xJKg"
      },
      "source": [
        "Analogous to the non-singlet case, the following function performs the full singlet evolution respecting thresholds:"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 112
        },
        "id": "5seEms1qxJKi",
        "outputId": "d5fb10ae-9e58-4e02-ce5b-f58aeb09fd77"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "First calculation of PMatrix_Singlet with:    [4, -1, 3, 'StandardCutoff']\n",
            "First calculation of PMatrix_Singlet with:    [4, -1, 4, 'StandardCutoff']\n",
            "First calculation of PMatrix_Singlet with:    [4, -1, 5, 'StandardCutoff']\n"
          ]
        },
        {
          "data": {
            "image/png": "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",
            "text/latex": [
              "$\\displaystyle \\left[\\begin{array}{cccccccccccccccccccccccccccccccccccccccc}0.00367744894642634 & 0.0136031045683749 & -187.206237722538 & 174.033249491508 & 190.803457986383 & -173.980207886716 & -1.73970499280105 & -0.318241929589329 & -1.98924774361789 & 0.207284385437451 & -0.612315737207714 & 0.100348404897011 & -0.00277733708495111 & -0.00656935599153133 & -83.201279575153 & 75.9862717045433 & -100.372036702967 & 98.2913391437431 & 0.566626899769839 & -0.0832437122384373 & 1.18553393350181 & -0.33950203232642 & 0.00177126833470964 & 0.00500050393052883 & -32.843756531756 & 29.3375705880401 & 57.5334230894311 & -51.1652449220454 & -1.08554555853346 & 0.108025275297609 & -0.000637894239470442 & -0.00306890147431586 & -11.1811763733379 & 9.71060703172197 & -23.134654000432 & 25.9541526677215 & 0.00034145709881501 & 0.00129793454824947 & -3.0193295609045 & 2.40276189867344\\end{array}\\right]$"
            ],
            "text/plain": [
              "[0.00367744894642634  0.0136031045683749  -187.206237722538  174.033249491508 \n",
              " 190.803457986383  -173.980207886716  -1.73970499280105  -0.318241929589329  -\n",
              "1.98924774361789  0.207284385437451  -0.612315737207714  0.100348404897011  -0\n",
              ".00277733708495111  -0.00656935599153133  -83.201279575153  75.9862717045433  \n",
              "-100.372036702967  98.2913391437431  0.566626899769839  -0.0832437122384373  1\n",
              ".18553393350181  -0.33950203232642  0.00177126833470964  0.00500050393052883  \n",
              "-32.843756531756  29.3375705880401  57.5334230894311  -51.1652449220454  -1.08\n",
              "554555853346  0.108025275297609  -0.000637894239470442  -0.00306890147431586  \n",
              "-11.1811763733379  9.71060703172197  -23.134654000432  25.9541526677215  0.000\n",
              "34145709881501  0.00129793454824947  -3.0193295609045  2.40276189867344]"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        }
      ],
      "source": [
        " # Input: PDF as flattened vector, Output: flattened vector\n",
        "def Evolution_Complete_Singlet(mu, mu0, pdfs_at_mu0, cutofflog, cutoffxmin, cutoffxmaxfct=CutoffFct, order_alphaS=0 ):\n",
        "    # import the list of Thresholds\n",
        "    global Threshold_Q2_values\n",
        "    Threshold = lambda n: np.sqrt(Threshold_Q2_values[n-3])\n",
        "\n",
        "     # sets the initial parameters for the evolution\n",
        "    mu_start = mu0\n",
        "    nf_start = Nf_scale_dependent(mu0)\n",
        "    nf_final = Nf_scale_dependent(mu)\n",
        "    pdf_start = pdfs_at_mu0\n",
        "\n",
        "     # performs the evolution between the thresholds\n",
        "    while nf_start != nf_final:\n",
        "\n",
        "        if nf_start < nf_final:\n",
        "\n",
        "            evolved_pdf = SingletPdfsEvolved_Vector( Threshold( nf_start ), mu_start, nf_start, pdf_start,\n",
        "                                               cutofflog, cutoffxmin, cutoffxmaxfct, LambdaQCD(nf_start), order_alphaS )\n",
        "            mu_start = Threshold(nf_start)\n",
        "            nf_start += 1\n",
        "            pdf_start = evolved_pdf\n",
        "\n",
        "        elif nf_start > nf_final:\n",
        "\n",
        "            evolved_pdf = SingletPdfsEvolved_Vector( Threshold( nf_start-1 ), mu_start, nf_start, pdf_start,\n",
        "                                               cutofflog, cutoffxmin, cutoffxmaxfct, LambdaQCD(nf_start), order_alphaS )\n",
        "            mu_start = Threshold(nf_start - 1)\n",
        "            nf_start -= 1\n",
        "            pdf_start = evolved_pdf\n",
        "\n",
        "    evolved_pdf_vec= SingletPdfsEvolved_Vector( mu, mu_start, nf_start, pdf_start,\n",
        "                               cutofflog, cutoffxmin, cutoffxmaxfct, LambdaQCD(nf_start), order_alphaS )\n",
        "\n",
        "    # returns the evolved pdf as flattened vector\n",
        "    return evolved_pdf_vec\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "\n",
        "# example\n",
        "example_Singlet_pdf =  [ x * 35/32 * (1-x)**3 / sp.sqrt(x), 0 ]\n",
        "\n",
        "example_Q0 = 1\n",
        "example_Q1 = 100\n",
        "example_cutofflog   = 4\n",
        "example_cuttoffxmin = -1\n",
        "\n",
        "initial_pdf_vec_example = np.array(InitialConditionVectorSinglet(example_Singlet_pdf, example_cutofflog, example_cuttoffxmin, CutoffFct))\n",
        "pdf_start_example = SingletQuarkGluonVectorFlatten(initial_pdf_vec_example)\n",
        "\n",
        "example_result_vector=Evolution_Complete_Singlet(example_Q1, example_Q0, pdf_start_example, example_cutofflog, example_cuttoffxmin)\n",
        "display(sp.Matrix(example_result_vector).transpose())"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "uNFzTD-9xJKj"
      },
      "source": [
        "$\\,$"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "f4ZiGP3GxJKk"
      },
      "source": [
        "# Full Example: Evolution of the GRV98 PDF-Set"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "R3yBOUQ2xJKl"
      },
      "source": [
        "The GRV98 leading order input distributions at initial scale $\\mu_0^2 = 0.26\\,\\mathrm{GeV}^2$ are (compare appendix C)"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "fXfHdMZPxJKm"
      },
      "outputs": [],
      "source": [
        " #Input PDFs GRV98, LO, initial scale mu2_FRV98 in GeV^2\n",
        "mu2_GRV98 = 0.26\n",
        "uv_Initial                     = 1.239*x**(0.48 - 1)*(1 - x)**2.72*(1 - 1.8*sp.sqrt(x) + 9.5*x)\n",
        "dv_Initial                     = 0.614*(1 - x)**0.9 * uv_Initial\n",
        "delta_Initial                  = 0.23*x**(0.48 - 1)*(1 - x)**11.3*(1 - 12 * sp.sqrt(x) + 50.9*x)\n",
        "ubar_dbar_minus_ssbar_Initial  = 1.52*x**(0.15 - 1)*(1 - x)**9.1*(1 - 3.6 * sp.sqrt(x) + 7.8*x)\n",
        "g_Initial                      = 17.47*x**(1.6 - 1)*(1 - x)**3.8\n",
        "ssbar_Initial                  = 0"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "5EIFjTkoxJKn"
      },
      "source": [
        "To perform the full evolution of the complete PDF set, we now define the **POMPOM** routine.\n",
        "This function combines the initial PDFs into one singlet and three non-singlet PDFs, and then evolves them using the POMPOM method.\n",
        "\\\n",
        "\\\n",
        "If **return_vectors_only** is set to true, the evolved vectors of coefficients $a_{mn}$ are returned.\n",
        "By default, the **return_vectors_only** flag is set to False, and the output are the full PDFs at scale $\\mu$ as numerical functions in $x$, that is they can be called for numeric $x$.\n",
        "\\\n",
        "\\\n",
        "If **for_plotting** is set to True (default), the PDFs are scaled by additional factors and multiplied by $x$. If **for_plotting** is set to false, the PDFs are returned without scaling and multiplication by $x$."
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "RO3ZjZcOxJKo"
      },
      "outputs": [],
      "source": [
        " # Evolution of the GRV98 Set respecting thresholds, output either as vector in common basis or numerical function\n",
        "def POMPOM(mu, N_basis, cutoffxmaxfct=CutoffFct, for_plotting=True, return_vectors_only=False):\n",
        "\n",
        "     global memory_GRV98Vectors, memory_basis\n",
        "\n",
        "     # import GRV98 pdfs\n",
        "     global uv_Initial\n",
        "     global dv_Initial\n",
        "     global delta_Initial\n",
        "     global ubar_dbar_minus_ssbar_Initial\n",
        "     global g_Initial\n",
        "     global ssbar_Initial\n",
        "     global mu2_GRV98\n",
        "\n",
        "      # identify initial scale\n",
        "     mu_GRV98 = np.sqrt(mu2_GRV98)\n",
        "\n",
        "      # get an appropriate Cutoff for N basis functions with respect to cutoffxmaxfct and the lower cutoffs\n",
        "     cutoffnmin_Singlet = -1\n",
        "     cutofflog_Singlet = CutoffLogFromTotalNumberOfBasisFunctions(N_basis, cutoffxmaxfct, cutoffnmin_Singlet)\n",
        "     cutoffnmin_NonSinglet = 0\n",
        "     cutofflog_NonSinglet = CutoffLogFromTotalNumberOfBasisFunctions(N_basis, cutoffxmaxfct, cutoffnmin_NonSinglet)\n",
        "\n",
        "      # definition of the singlet and non-singlet PDFs\n",
        "     initial_Singlet_symbolic = [uv_Initial + dv_Initial + 2*ubar_dbar_minus_ssbar_Initial + 3*ssbar_Initial, g_Initial]\n",
        "     initial_NonSinglet_1_symbolic = uv_Initial\n",
        "     initial_NonSinglet_2_symbolic = dv_Initial\n",
        "     initial_NonSinglet_3_symbolic = delta_Initial\n",
        "     initial_NonSinglet_4_symbolic = ubar_dbar_minus_ssbar_Initial\n",
        "\n",
        "      # get singlet and non-singlet PDFs as vector\n",
        "     cutoff_name = cutoffxmaxfct(0,0,True)[1]\n",
        "\n",
        "     if (N_basis, cutoff_name) in memory_GRV98Vectors:\n",
        "          initial_Singlet, initial_NonSinglet_1, initial_NonSinglet_2, \\\n",
        "               initial_NonSinglet_3, initial_NonSinglet_4 =  memory_GRV98Vectors[(N_basis, cutoff_name)]\n",
        "     else:\n",
        "         print(\"First calculation of InitialConditionVector with:   \"+str([N_basis, cutoff_name]) )\n",
        "         initial_Singlet       =  SingletQuarkGluonVectorFlatten(InitialConditionVectorSinglet( initial_Singlet_symbolic,\n",
        "                                                                                                       cutofflog_Singlet, cutoffnmin_Singlet, cutoffxmaxfct ))\n",
        "         initial_NonSinglet_1  =  InitialConditionVectorNonSinglet(initial_NonSinglet_1_symbolic, cutofflog_NonSinglet, cutoffnmin_NonSinglet, cutoffxmaxfct  )\n",
        "         initial_NonSinglet_2  =  InitialConditionVectorNonSinglet(initial_NonSinglet_2_symbolic, cutofflog_NonSinglet, cutoffnmin_NonSinglet, cutoffxmaxfct  )\n",
        "         initial_NonSinglet_3  =  InitialConditionVectorNonSinglet(initial_NonSinglet_3_symbolic, cutofflog_NonSinglet, cutoffnmin_NonSinglet, cutoffxmaxfct  )\n",
        "         initial_NonSinglet_4  =  InitialConditionVectorNonSinglet(initial_NonSinglet_4_symbolic, cutofflog_NonSinglet, cutoffnmin_NonSinglet, cutoffxmaxfct  )\n",
        "         memory_GRV98Vectors[(N_basis, cutoff_name)] = initial_Singlet, initial_NonSinglet_1, initial_NonSinglet_2, \\\n",
        "                                              initial_NonSinglet_3, initial_NonSinglet_4\n",
        "\n",
        "      # evolution\n",
        "     evolved_Singlet      = Evolution_Complete_Singlet(    mu, mu_GRV98, initial_Singlet,      cutofflog_Singlet, cutoffnmin_Singlet, cutoffxmaxfct )\n",
        "     evolved_NonSinglet_1 = Evolution_Complete_NonSinglet( mu, mu_GRV98, initial_NonSinglet_1, cutofflog_NonSinglet, cutoffnmin_NonSinglet, cutoffxmaxfct )\n",
        "     evolved_NonSinglet_2 = Evolution_Complete_NonSinglet( mu, mu_GRV98, initial_NonSinglet_2, cutofflog_NonSinglet, cutoffnmin_NonSinglet, cutoffxmaxfct )\n",
        "     evolved_NonSinglet_3 = Evolution_Complete_NonSinglet( mu, mu_GRV98, initial_NonSinglet_3, cutofflog_NonSinglet, cutoffnmin_NonSinglet, cutoffxmaxfct )\n",
        "     evolved_NonSinglet_4 = Evolution_Complete_NonSinglet( mu, mu_GRV98, initial_NonSinglet_4, cutofflog_NonSinglet, cutoffnmin_NonSinglet, cutoffxmaxfct )\n",
        "\n",
        "      # unflatten the singlet evolution\n",
        "     unflattened_Singlet = SingletQuarkGluonVectorUnFlatten(evolved_Singlet)\n",
        "     evolved_Singlet_quark = unflattened_Singlet[0]\n",
        "     evolved_Singlet_gluon = unflattened_Singlet[1]\n",
        "\n",
        "      # as the singlet evolution starts at nmin=-1 and the non-singlet evolution at nmin=0, the results are in a different basis. Therefore, a common basis is needed:\n",
        "     if (N_basis, cutoff_name) in memory_basis:\n",
        "          basis_Singlet, basis_NonSinglet, basis_common, Singlet_transformation_matrix, NonSinglet_transformation_matrix   =  memory_basis[(N_basis, cutoff_name)]\n",
        "     else:\n",
        "         print(\"First calculation of basis_common with:   \"+str([N_basis, cutoff_name]) )\n",
        "          # define a larger common basis: basis_common\n",
        "         basis_Singlet    = BasisFunctions(cutofflog_Singlet, cutoffnmin_Singlet, cutoffxmaxfct)\n",
        "         basis_NonSinglet = BasisFunctions(cutofflog_NonSinglet, cutoffnmin_NonSinglet, cutoffxmaxfct)\n",
        "         largest_cutofflog   = max( cutofflog_Singlet,  cutofflog_NonSinglet  )\n",
        "         smallest_cuttofxmin = min( cutoffnmin_Singlet, cutoffnmin_NonSinglet )\n",
        "         basis_common     = BasisFunctions(largest_cutofflog, smallest_cuttofxmin, cutoffxmaxfct)\n",
        "          # get transformation matrices\n",
        "         Singlet_transformation_matrix    = change_basis_matrix(basis_Singlet, basis_common)\n",
        "         NonSinglet_transformation_matrix = change_basis_matrix(basis_NonSinglet, basis_common)\n",
        "         memory_basis[(N_basis, cutoff_name)] = basis_Singlet, basis_NonSinglet, basis_common, Singlet_transformation_matrix, NonSinglet_transformation_matrix\n",
        "\n",
        "      # Singlet\n",
        "     qS_evolved = rewrite_in_common_basis(evolved_Singlet_quark, Singlet_transformation_matrix)\n",
        "     g_evolved  = rewrite_in_common_basis(evolved_Singlet_gluon, Singlet_transformation_matrix)\n",
        "      # Non-Singlet\n",
        "     common_evolved_NonSinglet_1  = rewrite_in_common_basis(evolved_NonSinglet_1, NonSinglet_transformation_matrix)\n",
        "     common_evolved_NonSinglet_2  = rewrite_in_common_basis(evolved_NonSinglet_2, NonSinglet_transformation_matrix)\n",
        "     common_evolved_NonSinglet_3  = rewrite_in_common_basis(evolved_NonSinglet_3, NonSinglet_transformation_matrix)\n",
        "     common_evolved_NonSinglet_4  = rewrite_in_common_basis(evolved_NonSinglet_4, NonSinglet_transformation_matrix)\n",
        "\n",
        "\n",
        "      # decouple evolved PDFs\n",
        "     uv_evolved            = common_evolved_NonSinglet_1\n",
        "     dv_evolved            = common_evolved_NonSinglet_2\n",
        "     ssbar_evolved         = 1/3*( qS_evolved  - uv_evolved - dv_evolved - 2 * common_evolved_NonSinglet_4 )\n",
        "     us_evolved            = 1/2*( qS_evolved  - ssbar_evolved  - uv_evolved  - dv_evolved - 2 * common_evolved_NonSinglet_3 )\n",
        "     ds_evolved            = 1/2*( qS_evolved  - ssbar_evolved  - uv_evolved  - dv_evolved + 2 * common_evolved_NonSinglet_3 )\n",
        "\n",
        "\n",
        "      # if flag is set true, return vectors without basis functions\n",
        "     if return_vectors_only:\n",
        "          return g_evolved, uv_evolved, us_evolved, dv_evolved, ds_evolved, ssbar_evolved\n",
        "     else:\n",
        "          pass\n",
        "\n",
        "      # return the evolved PDFs as functions, for_plotting scales by additional factors and returns x*PDFs\n",
        "     if for_plotting:\n",
        "          g     = sp.lambdify( x,  0.01  * x* np.dot(  g_evolved      , basis_common ), modules=['scipy', 'numpy']  )\n",
        "          uv    = sp.lambdify( x,  1     * x* np.dot(  uv_evolved     , basis_common ), modules=['scipy', 'numpy']  )\n",
        "          dv    = sp.lambdify( x,  1     * x* np.dot(  dv_evolved     , basis_common ), modules=['scipy', 'numpy']  )\n",
        "          ssbar = sp.lambdify( x,  0.1   * x* np.dot(  ssbar_evolved  , basis_common ), modules=['scipy', 'numpy']  )\n",
        "          us    = sp.lambdify( x,  0.1   * x* np.dot(  us_evolved     , basis_common ), modules=['scipy', 'numpy']  )\n",
        "          ds    = sp.lambdify( x,  0.1   * x* np.dot(  ds_evolved     , basis_common ), modules=['scipy', 'numpy']  )\n",
        "     else:\n",
        "          g     = sp.lambdify( x,  np.dot(  g_evolved      , basis_common ), modules=['scipy', 'numpy']  )\n",
        "          uv    = sp.lambdify( x,  np.dot(  uv_evolved     , basis_common ), modules=['scipy', 'numpy']  )\n",
        "          dv    = sp.lambdify( x,  np.dot(  dv_evolved     , basis_common ), modules=['scipy', 'numpy']  )\n",
        "          ssbar = sp.lambdify( x,  np.dot(  ssbar_evolved  , basis_common ), modules=['scipy', 'numpy']  )\n",
        "          us    = sp.lambdify( x,  np.dot(  us_evolved     , basis_common ), modules=['scipy', 'numpy']  )\n",
        "          ds    = sp.lambdify( x,  np.dot(  ds_evolved     , basis_common ), modules=['scipy', 'numpy']  )\n",
        "\n",
        "      # return results\n",
        "     return g, uv, us, dv, ds, ssbar"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "4IXk7qThxJKp"
      },
      "source": [
        "$\\,$"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "M7_QjGHYxJKq"
      },
      "source": [
        "$\\,$"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "sklHgWIRxJKr"
      },
      "source": [
        "$\\,$"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "To2tnZSOxJKs"
      },
      "source": [
        "To demonstrate the program, **GRV98_POMPOM_Evolution** produces evolutions to five different scales and presents them in a common plot, similar to figure 4 of our paper."
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "fLKa-Vl4xJKt"
      },
      "outputs": [],
      "source": [
        " # POMPOM evolution of the GRV98 PDF set\n",
        "def GRV98_POMPOM_Evolution(N_basis_functions_plot, CutoffFct_plot ):\n",
        "\n",
        "    #########################################################################################################\n",
        "    #                                   Evolution to 5 different scales                                     #\n",
        "    #########################################################################################################\n",
        "\n",
        "     # Evolution scales: Q2 = 1, 10, 100, 10^4, 10^8 GeV^2\n",
        "    Q1_plot2 = 1\n",
        "    Q2_plot2 = 10\n",
        "    Q3_plot2 = 100\n",
        "    Q4_plot2 = 10**4\n",
        "    Q5_plot2 = 10**8\n",
        "\n",
        "     # determine scales from squared values\n",
        "    Q1_plot = np.sqrt(Q1_plot2)\n",
        "    Q2_plot = np.sqrt(Q2_plot2)\n",
        "    Q3_plot = np.sqrt(Q3_plot2)\n",
        "    Q4_plot = np.sqrt(Q4_plot2)\n",
        "    Q5_plot = np.sqrt(Q5_plot2)\n",
        "\n",
        "     # optional: show funny animation during evolution process\n",
        "    from IPython.display import Image, clear_output\n",
        "    display(Image(open('PyPOMPOM_Wait.gif','rb').read()))\n",
        "\n",
        "     # perform the POMPOM evolution\n",
        "    print(\"     Evolution Q1: \")\n",
        "    g_Q1, uv_Q1, us_Q1, dv_Q1, ds_Q1, ssbar_Q1 = POMPOM(Q1_plot, N_basis_functions_plot, CutoffFct_plot)\n",
        "    print(\"     Evolution Q2: \")\n",
        "    g_Q2, uv_Q2, us_Q2, dv_Q2, ds_Q2, ssbar_Q2 = POMPOM(Q2_plot, N_basis_functions_plot, CutoffFct_plot)\n",
        "    print(\"     Evolution Q3: \")\n",
        "    g_Q3, uv_Q3, us_Q3, dv_Q3, ds_Q3, ssbar_Q3 = POMPOM(Q3_plot, N_basis_functions_plot, CutoffFct_plot)\n",
        "    print(\"     Evolution Q4: \")\n",
        "    g_Q4, uv_Q4, us_Q4, dv_Q4, ds_Q4, ssbar_Q4 = POMPOM(Q4_plot, N_basis_functions_plot, CutoffFct_plot)\n",
        "    print(\"     Evolution Q5: \")\n",
        "    g_Q5, uv_Q5, us_Q5, dv_Q5, ds_Q5, ssbar_Q5 = POMPOM(Q5_plot, N_basis_functions_plot, CutoffFct_plot)\n",
        "\n",
        "     # optional: remove funny animation\n",
        "    clear_output()\n",
        "\n",
        "     # initial PDF\n",
        "    Q0_plot2 = mu2_GRV98\n",
        "    singlet_Q0 = uv_Initial + dv_Initial +    2*ubar_dbar_minus_ssbar_Initial + 3*ssbar_Initial\n",
        "    g_Q0     = g_Initial\n",
        "    uv_Q0    = uv_Initial\n",
        "    dv_Q0    = dv_Initial\n",
        "    ssbar_Q0 = ssbar_Initial\n",
        "    us_Q0    = 1/2*( singlet_Q0  - ssbar_Q0  - uv_Q0  - dv_Q0 - 2 * delta_Initial )\n",
        "    ds_Q0    = 1/2*( singlet_Q0  - ssbar_Q0  - uv_Q0  - dv_Q0 + 2 * delta_Initial )\n",
        "\n",
        "    # generate plot data\n",
        "    print(\"Generating the plots...\")\n",
        "\n",
        "     # x-values\n",
        "    x_list = np.logspace(-4, 0, num = 10000)\n",
        "\n",
        "    g_Q0_fun     = sp.lambdify( x, x  * 0.01  *     g_Q0 , modules=['scipy', 'numpy'] ) ;\n",
        "    uv_Q0_fun    = sp.lambdify( x, x  * 1     *    uv_Q0 , modules=['scipy', 'numpy'] ) ;\n",
        "    dv_Q0_fun    = sp.lambdify( x, x  * 1     *    dv_Q0 , modules=['scipy', 'numpy'] ) ;\n",
        "    ssbar_Q0_fun = sp.lambdify( x, x  * 0.1   * ssbar_Q0 , modules=['scipy', 'numpy'] ) ;\n",
        "    us_Q0_fun    = sp.lambdify( x, x  * 0.1   *    us_Q0 , modules=['scipy', 'numpy'] ) ;\n",
        "    ds_Q0_fun    = sp.lambdify( x, x  * 0.1   *    ds_Q0 , modules=['scipy', 'numpy'] ) ;\n",
        "\n",
        "    g_Q0_list     =      g_Q0_fun(x_list)    ;   g_Q1_list     =      g_Q1( x_list )\n",
        "    uv_Q0_list    =     uv_Q0_fun(x_list)    ;   uv_Q1_list    =     uv_Q1( x_list )\n",
        "    dv_Q0_list    =     dv_Q0_fun(x_list)    ;   dv_Q1_list    =     dv_Q1( x_list )\n",
        "    ssbar_Q0_list =  ssbar_Q0_fun(x_list)    ;   ssbar_Q1_list =  ssbar_Q1( x_list )\n",
        "    us_Q0_list    =     us_Q0_fun(x_list)    ;   us_Q1_list    =     us_Q1( x_list )\n",
        "    ds_Q0_list    =     ds_Q0_fun(x_list)    ;   ds_Q1_list    =     ds_Q1( x_list )\n",
        "\n",
        "    g_Q2_list     =      g_Q2( x_list )      ;   g_Q3_list     =      g_Q3( x_list )\n",
        "    uv_Q2_list    =     uv_Q2( x_list )      ;   uv_Q3_list    =     uv_Q3( x_list )\n",
        "    dv_Q2_list    =     dv_Q2( x_list )      ;   dv_Q3_list    =     dv_Q3( x_list )\n",
        "    ssbar_Q2_list =  ssbar_Q2( x_list )      ;   ssbar_Q3_list =  ssbar_Q3( x_list )\n",
        "    us_Q2_list    =     us_Q2( x_list )      ;   us_Q3_list    =     us_Q3( x_list )\n",
        "    ds_Q2_list    =     ds_Q2( x_list )      ;   ds_Q3_list    =     ds_Q3( x_list )\n",
        "\n",
        "    g_Q4_list     =      g_Q4( x_list )      ;   g_Q5_list     =      g_Q5( x_list )\n",
        "    uv_Q4_list    =     uv_Q4( x_list )      ;   uv_Q5_list    =     uv_Q5( x_list )\n",
        "    dv_Q4_list    =     dv_Q4( x_list )      ;   dv_Q5_list    =     dv_Q5( x_list )\n",
        "    ssbar_Q4_list =  ssbar_Q4( x_list )      ;   ssbar_Q5_list =  ssbar_Q5( x_list )\n",
        "    us_Q4_list    =     us_Q4( x_list )      ;   us_Q5_list    =     us_Q5( x_list )\n",
        "    ds_Q4_list    =     ds_Q4( x_list )      ;   ds_Q5_list    =     ds_Q5( x_list )\n",
        "\n",
        "     # initialize the plot routine\n",
        "    plt.rc('text', usetex = True)\n",
        "    fig, axs = plt.subplots(3, 2, figsize=(10,15))\n",
        "\n",
        "     # definition of the plot-function to generate subplots\n",
        "    def plot_subfig(x_list, g_list, uv_list, dv_list,ssbar_list, us_list, ds_list, posx, posy, title, label_flag ):\n",
        "        axs[posx,posy].set_ylim([0.0001, 1])\n",
        "        axs[posx,posy].grid()\n",
        "        axs[posx,posy].set_title(title)\n",
        "        axs[posx,posy].semilogx(x_list, g_list,      'r-', label = ( \" $0.01 x g(x) $\" if label_flag == True else None))\n",
        "        axs[posx,posy].semilogx(x_list, uv_list,     'b-', label = ( \" $ x  u_v(x)  $\" if label_flag == True else None))\n",
        "        axs[posx,posy].semilogx(x_list, dv_list,     'g-', label = ( \" $ x  d_v(x)  $\" if label_flag == True else None))\n",
        "        try:\n",
        "            axs[posx,posy].semilogx(x_list, ssbar_list, 'm-', label = (\"$ 0.1 x (s(x) + sb(x)) $\" if label_flag == True else None))\n",
        "        except:\n",
        "            pass\n",
        "        axs[posx,posy].semilogx(x_list, us_list,     'c-', label = (\" $0.01 x u_s(x) $\" if label_flag == True else None))\n",
        "        axs[posx,posy].semilogx(x_list, ds_list,     'y-', label = (\" $0.01 x d_s(x) $\" if label_flag == True else None))\n",
        "\n",
        "\n",
        "    plot_subfig( x_list, g_Q0_list, uv_Q0_list, dv_Q0_list, ssbar_Q0_list, us_Q0_list, ds_Q0_list, 0, 0, \\\n",
        "                \"Evolution to $\\mu^2=$\"+ str(Q0_plot2)+\" GeV${}^2$\" , False)\n",
        "    plot_subfig( x_list, g_Q1_list, uv_Q1_list, dv_Q1_list, ssbar_Q1_list, us_Q1_list, ds_Q1_list, 0, 1, \\\n",
        "                \"Evolution to $\\mu^2=$\"+ str(Q1_plot2)+\" GeV${}^2$\" , False)\n",
        "    plot_subfig( x_list, g_Q2_list, uv_Q2_list, dv_Q2_list, ssbar_Q2_list, us_Q2_list, ds_Q2_list, 1, 0, \\\n",
        "                \"Evolution to $\\mu^2=$\"+ str(Q2_plot2)+\" GeV${}^2$\" , False)\n",
        "    plot_subfig( x_list, g_Q3_list, uv_Q3_list, dv_Q3_list, ssbar_Q3_list, us_Q3_list, ds_Q3_list, 1, 1, \\\n",
        "                \"Evolution to $\\mu^2=$\"+ str(Q3_plot2)+\" GeV${}^2$\" , False)\n",
        "    plot_subfig( x_list, g_Q4_list, uv_Q4_list, dv_Q4_list, ssbar_Q4_list, us_Q4_list, ds_Q4_list, 2, 0, \\\n",
        "                \"Evolution to $\\mu^2=$\"+ str(Q4_plot2)+\" GeV${}^2$\" , False)\n",
        "    plot_subfig( x_list, g_Q5_list, uv_Q5_list, dv_Q5_list, ssbar_Q5_list, us_Q5_list, ds_Q5_list, 2, 1, \\\n",
        "                \"Evolution to $\\mu^2=$\"+ str(Q5_plot2)+\" GeV${}^2$\" , True)\n",
        "\n",
        "    fig.suptitle('DGLAP evolution with POMPOM \\n\\n', fontsize=30)\n",
        "    fig.legend()\n",
        "    fig.tight_layout()\n",
        "    plt.show()"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "VnQY4sQdxJKv"
      },
      "source": [
        "The following cell starts the evolution"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 305
        },
        "id": "s9RvVr-VxJKx",
        "outputId": "81620e2f-e338-4bab-e473-637b149a4b51"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Generating the plots...\n"
          ]
        },
        {
          "data": {
            "image/png": "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",
            "text/plain": [
              "<Figure size 1000x1500 with 6 Axes>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        }
      ],
      "source": [
        " # Optional: Deletes the previous examples from the memory\n",
        "reset_memory()\n",
        "\n",
        " # number of basis functions\n",
        "N_basis_functions_plot = 200\n",
        "\n",
        " # linear Cutoff function\n",
        "alpha_plot = 4\n",
        "beta_plot =  3\n",
        "CutoffFct_plot =  lambda i,j,flag=False : CutoffFctLinear(alpha_plot, beta_plot, i, j, flag)\n",
        "\n",
        " # start evolution\n",
        "GRV98_POMPOM_Evolution(N_basis_functions_plot, CutoffFct_plot )"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "r21cydEbxJKz"
      },
      "source": [
        "$\\,$"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "0IDLsFywxJK0"
      },
      "source": [
        "To check the results, one can use the momentum and flavour sum rules given in eqs. (2.15) and (2.16) of our paper,"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "INbxl5DUxJK2",
        "outputId": "63bb0fc5-8045-4bac-a932-7d336ba987ab"
      },
      "outputs": [
        {
          "name": "stdout",
          "output_type": "stream",
          "text": [
            "Momentum sum rule violation:  0.0007006207616733207 %\n",
            "Flavour sum rule violation u: 0.00016047954729536684 %\n",
            "Flavour sum rule violation d: 0.00017231553142149636 %\n"
          ]
        }
      ],
      "source": [
        " # Implementation of the numerical integration to check sum rules\n",
        "def Flavour_SumRule(qns):\n",
        "    return (integrate.quad(qns ,  0, 1   ))[0]\n",
        "\n",
        "def Momentum_SumRule(qs):\n",
        "    return (integrate.quad(lambda x: x*(qs[0](x)+qs[1](x)) ,  0, 1   ))[0]\n",
        "\n",
        "\n",
        "\n",
        "  # output scale\n",
        "QNorm2 = 1000\n",
        "\n",
        " # N basis functions\n",
        "N_basis_functions_norm = 200\n",
        "\n",
        " # linear cutoff function\n",
        "alpha_norm = 4\n",
        "beta_norm  = 3\n",
        "CutoffFct_norm =  lambda i,j,flag=False : CutoffFctLinear(alpha_norm, beta_norm, i,j, flag)\n",
        "\n",
        " # POMPOM-evolution\n",
        "g_norm, uv_norm, us_norm, dv_norm, ds_norm, ssbar_norm = POMPOM(QNorm2, N_basis_functions_norm,CutoffFct_norm, False )\n",
        "\n",
        " # POMPOM results rearanged into singlet\n",
        "norm_singlet_q = lambda x: uv_norm(x) + us_norm(x) + dv_norm(x) + ds_norm(x)  + ssbar_norm(x)\n",
        "\n",
        " # GRV98 singlet\n",
        "initial_singlet = sp.lambdify( x, uv_Initial + dv_Initial + 2*ubar_dbar_minus_ssbar_Initial + 3*ssbar_Initial, modules=['scipy', 'numpy']  )\n",
        "initial_gluon   = sp.lambdify( x,  g_Initial, modules=['scipy', 'numpy']  )\n",
        "\n",
        " # Get sum rule results of the initial PDF\n",
        "true_value_momentum =  Momentum_SumRule([initial_singlet, initial_gluon])\n",
        "true_value_flavour_u = Flavour_SumRule( sp.lambdify( x,  uv_Initial, modules=['scipy', 'numpy'] ))\n",
        "true_value_flavour_d = Flavour_SumRule( sp.lambdify( x,  dv_Initial, modules=['scipy', 'numpy'] ))\n",
        "\n",
        " # check the momentum sum rule\n",
        "SumRuleSinglet = Momentum_SumRule([norm_singlet_q, g_norm])\n",
        "print(\"Momentum sum rule violation:  \" +str( abs(SumRuleSinglet-true_value_momentum)*100 )+ \" %\" )\n",
        "\n",
        " # check the flavour sum rules\n",
        "SumRule_uv = Flavour_SumRule( uv_norm )\n",
        "SumRule_dv = Flavour_SumRule( dv_norm )\n",
        "print(\"Flavour sum rule violation u: \" +str( abs(SumRule_uv-true_value_flavour_u)*100 )+ \" %\" )\n",
        "print(\"Flavour sum rule violation d: \" +str( abs(SumRule_dv-true_value_flavour_d)*100 )+ \" %\" )"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "1t76beCdxJK4"
      },
      "source": [
        "$\\,$"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "vbM_RpJmxJK6"
      },
      "source": [
        "$\\,$"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "sQXDukF8xJK7"
      },
      "source": [
        "## Optional: Export for comparison"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "XwfDd9RqxJK-"
      },
      "source": [
        "Creates a \"Result.csv\" file in which the coefficients of the GRV98 evolution are saved line by line"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "buhviCcmxJK_",
        "outputId": "4bd24ed0-9985-455c-d9a3-50e1fd883cc2"
      },
      "outputs": [
        {
          "data": {
            "text/plain": [
              "'\\n # Number of basis functions\\nN_basis_functions_Test = 200\\n\\n # evolution scale\\nQ2Test = 10**8\\nQTest = np.sqrt(Q2Test)\\n\\n # linear Cutoff function\\nalpha_Test = 2\\nbeta_Test  = 2\\nCutoffFct_Test =  lambda i,j,flag=False : CutoffFctLinear(alpha_Test, beta_Test, i, j, flag)\\n\\n\\n\\n # POMPOM evolution\\ng_Test, uv_Test, us_Test, dv_Test, ds_Test, ssbar_Test = POMPOM(QTest, N_basis_functions_Test,CutoffFct_Test, False, True )\\n\\n # save in .csv file\\nnp.savetxt(\"Result.csv\"           , (g_Test, uv_Test, us_Test, dv_Test, ds_Test, ssbar_Test), delimiter = \",\", comments=\\'\\',fmt=\\'%64.64f\\')\\nprint(\"Done\")\\n'"
            ]
          },
          "execution_count": 34,
          "metadata": {},
          "output_type": "execute_result"
        }
      ],
      "source": [
        "\"\"\"\n",
        " # Number of basis functions\n",
        "N_basis_functions_Test = 200\n",
        "\n",
        " # evolution scale\n",
        "Q2Test = 10**8\n",
        "QTest = np.sqrt(Q2Test)\n",
        "\n",
        " # linear Cutoff function\n",
        "alpha_Test = 2\n",
        "beta_Test  = 2\n",
        "CutoffFct_Test =  lambda i,j,flag=False : CutoffFctLinear(alpha_Test, beta_Test, i, j, flag)\n",
        "\n",
        "\n",
        "\n",
        " # POMPOM evolution\n",
        "g_Test, uv_Test, us_Test, dv_Test, ds_Test, ssbar_Test = POMPOM(QTest, N_basis_functions_Test,CutoffFct_Test, False, True )\n",
        "\n",
        " # save in .csv file\n",
        "np.savetxt(\"Result.csv\"\\\n",
        "           , (g_Test, uv_Test, us_Test, dv_Test, ds_Test, ssbar_Test), delimiter = \",\", comments='',fmt='%64.64f')\n",
        "print(\"Done\")\n",
        "\"\"\""
      ]
    }
  ],
  "metadata": {
    "colab": {
      "provenance": []
    },
    "kernelspec": {
      "display_name": "Python 3",
      "language": "python",
      "name": "python3"
    },
    "language_info": {
      "codemirror_mode": {
        "name": "ipython",
        "version": 3
      },
      "file_extension": ".py",
      "mimetype": "text/x-python",
      "name": "python",
      "nbconvert_exporter": "python",
      "pygments_lexer": "ipython3",
      "version": "3.9.13"
    }
  },
  "nbformat": 4,
  "nbformat_minor": 0
}
